OSM-tree: A Sortedness-Aware Index

Indexes facilitate efficient querying when the selection predicate is on an indexed key. As a result, when loading data, if we anticipate future selective (point or range) queries, we typically maintain an index that is gradually populated as new data is ingested. In that respect, indexing can be perceived as the process of adding structure to an incoming, otherwise unsorted, data collection. The process of adding structure comes at a cost, as instead of simply appending incoming data, every new entry is inserted into the index. If the data ingestion order matches the indexed attribute order, the ingestion cost is entirely redundant and can be avoided (e.g., via bulk loading in a B+-tree). However, state-of-the-art index designs do not benefit when data is ingested in an order that is close to being sorted but not fully sorted. In this paper, we study how indexes can benefit from partial data sortedness or near-sortedness, and we propose an ensemble of techniques that combine bulk loading, index appends, variable node fill/split factor, and buffering, to optimize the ingestion cost of a tree index in presence of partial data sortedness. We further augment the proposed design with necessary metadata structures to ensure competitive read performance. We apply the proposed design paradigm on a state-of-the-art B+-tree, and we propose the Ordered Sort-Merge tree (OSM-tree). OSM-tree outperforms the state of the art by up to 8.8x in ingestion performance in the presence of sortedness, while falling back to a B+-tree's ingestion performance when data is scrambled. OSM-tree offers competitive query performance, leading to performance benefits between 28% and 5x for mixed read/write workloads.

==> download-library.sh <==
#!/bin/bash

if [ ! -f ../mendeley-library/library.bib ]; then
    cd ..
    # git clone git@github.com:BU-DiSC/mendeley-library.git
    git clone https://github.com/BU-DiSC/mendeley-library.git
else
    echo "Library already exists"
    cd mendeley-library
    git pull
fi


==> get_bib.sh <==
WHOAMI=$(whoami)
echo $WHOAMI

BIBLIO="./biblio.tex"

if test -f "$BIBLIO"; then
	echo "biblio.tex found in current path :: continue with make"
else
	echo "biblio.tex NOT found in current path :: checking for library.bib in default Dropbox path"
	POSSIBLE_LIBPATH=`find ~/Dropbox -type f -name "library.bib" | grep "W-Lab/Bibliography-Mendeley" | head -1`
	echo "Trying in $POSSIBLE_LIBPATH"
	LIBPATH=$POSSIBLE_LIBPATH
	echo $LIBPATH
	if test -f "$LIBPATH"; then
		echo "library.bib found in default Dropbox path :: creating biblio.tex (in current path)"
		touch biblio.tex && echo "\\\bibliographystyle{abbrv}" > biblio.tex && echo "\\\bibliography{$LIBPATH}" >> biblio.tex
		echo "biblio.tex created successfully !!"
	else 
		echo "library.bib NOT found in default Dropbox path :: searching in other locations within Dropbox folder"
		DRPBXLIBPATH=$(find  /Users/$WHOAMI/Dropbox/ -name "library.bib" 2> /dev/null)
		echo "library.bib found in $DRPBXLIBPATH"
		read -p 'do you want to use this path to create biblio.tex? (y/n) : ' upath
		if [ $upath == "y" ]; then
			echo "creating biblio.tex (in current path)"
			touch biblio.tex && echo "\\\bibliographystyle{abbrv}" > biblio.tex && echo "\\\bibliography{$DRPBXLIBPATH}" >> biblio.tex
			echo "biblio.tex created successfully !!"
		else
			read -p 'do you want to search in other locations? (y/n) : ' upath
			if [ $upath == "y" ]; then
				echo "library.bib NOT found within Dropbox :: searching in other places"
				ALTLIBPATH=$(find  /Users/$WHOAMI/ -name "library.bib" 2> /dev/null)
				echo "library.bib found in $ALTLIBPATH"
				read -p 'do you want to use this path to create biblio.tex? (y/n) : ' upath
				if [ $upath == "y" ]; then
					echo "creating biblio.tex (in current path)"
					touch biblio.tex && echo "\\\bibliographystyle{abbrv}" > biblio.tex && echo "\\\bibliography{$ALTLIBPATH}" >> biblio.tex
					echo "biblio.tex created successfully !!"
				else
					echo "aborting !!"
				fi
			else
				echo "terminating search !!"
			fi
		fi
		
	fi
fi


==> matlab-scripts/sample.m <==
% first open the original figure
fig = gca;
ch=get(gca,'children')
X=get(ch,'Xdata')
Y=get(ch,'Ydata')
Z=get(ch,'Zdata')

xi = [1 10 20 30 40 50];
yi = [1 10 20 30 40 50];
[X,Y] = meshgrid(xi,yi) ;
Z_adaptive = Z{1,1};
Z_quick = Z{2,1};

x0=0;
y0=0;
width=600;
height=300;
set(gcf,'position',[x0,y0,width,height]);
%  set(gcf, 'PaperUnits', 'centimeters','PaperPosition', [0 0 15 15]);


get(gca,'fontname')  % shows you what you are using.
set(gca,'fontname','Linux Libertine')  % Set it to times
get(gca,'fontname')  % shows you what you are using.
figure(1)

% surf(X,Y,Z_adaptive,DO)
% colormap winter(2);
map = [0 0 0.3
    0 0.6 0.7];
% colormap(map);
% c = hot(10);
% colormap(c);
surf(X,Y,Z_adaptive, 'Facecolor',  	[0.75, 0.75, 0]);
grid off;
% surf(X,Y,Z_adaptive)
xlabel("K (%)", "Fontsize", 12, "fontname", "Linux Libertine")
ylabel("L (%)", "Fontsize", 12, "fontname", "Linux Libertine")
% ylim(0,50);

a = get(gca,'XTickLabel');
set(gca,'XTickLabel',a,'FontName','Linux Libertine','fontsize',22)

a = get(gca,'YTickLabel');
set(gca,'YTickLabel',a,'FontName','Linux Libertine','fontsize',22)
zlabel("Cost")
hold on
% surf(X,Y,Z_quick,DO)
surf(X,Y,Z_quick,'Facecolor', [0, 0.4470, 0.7410]);
% xticklabels(0:100:10);
xticklabels(0:10:60);
yticklabels(0:10:60);
% surf(X,Y,Z_quick)
% shading flat
legend('Adaptive Sort','Quicksort', "FontName", "Linux Libertine","fontsize", 22, "Location","north", "Orientation","horizontal")
% colorbar
hold off
grid off

==> matlab-scripts/sortedness.m <==
close all;

p=-10:0.001:10;

fg=0.008;
fp=0.008;
Zr=0.99;
Nb=1000000;
B=250;
d=1;
m=fg*Zr*fp*Nb/2;
qo=0.7;
qu=1;
qs=1;

poly = p.^2.*m.*(0.5+qu*0.5-qu*qo)+p.*(1+qu*qo*m-qo*qs-log(Nb)/log(B))-d.*log(Nb)/log(B)+qo*qs;


plot(p,zeros(1,length(p)),p,poly);
hold on

d=0.1;
poly = p.^2.*m.*(0.5+qu*0.5-qu*qo)+p.*(1+qu*qo*m-qo*qs-log(Nb)/log(B))-d.*log(Nb)/log(B)+qo*qs;
plot(p,poly);

d=0.2;
poly = p.^2.*m.*(0.5+qu*0.5-qu*qo)+p.*(1+qu*qo*m-qo*qs-log(Nb)/log(B))-d.*log(Nb)/log(B)+qo*qs;
plot(p,poly);

d=0.5;
poly = p.^2.*m.*(0.5+qu*0.5-qu*qo)+p.*(1+qu*qo*m-qo*qs-log(Nb)/log(B))-d.*log(Nb)/log(B)+qo*qs;
plot(p,poly);


legend('zero','d=1','d=0.1','d=0.2','d=0.5')
axis([0 1 -1 1])
xlabel('p')
ylabel('polynomial value')
return


d=0
[r]=roots([m.*(0.5+qu*0.5-qu*qo) (1+qu*qo*m-qo*qs-log(Nb)/log(B)) -d.*log(Nb)/log(B)+qo*qs])

d=0.5
[r]=roots([m.*(0.5+qu*0.5-qu*qo) (1+qu*qo*m-qo*qs-log(Nb)/log(B)) -d.*log(Nb)/log(B)+qo*qs])

d=0.1
[r]=roots([m.*(0.5+qu*0.5-qu*qo) (1+qu*qo*m-qo*qs-log(Nb)/log(B)) -d.*log(Nb)/log(B)+qo*qs])



d=0:0.01:1;
p_max=zeros(1,length(d));
for i=1:length(d)
%     p_max(i)=roots([m.*(0.5+qu*0.5-qu*qo) (1+qu*qo*m-qo*qs-log(Nb)/log(B)) -d(i).*log(Nb)/log(B)+qo*qs])
    cur_root=roots([m.*(0.5+qu*0.5-qu*qo) (1+qu*qo*m-qo*qs-log(Nb)/log(B)) -d(i).*log(Nb)/log(B)+qo*qs])
    smaller_root=cur_root(1);
    if (smaller_root<0) 
        p_max(i)==0;
    else
        p_max(i)=smaller_root;
    end
end 

plot(d,p_max,'rx')
hold on
plot(d,zeros(1,length(d)),'b:');
xlabel('d')
ylabel('pmax')



==> matlab-scripts/sortedness_1.m <==
close all;

fg=0.008;
fp=0.008;
Zr=1;
B=232;

v=1;
d=0.6;
Nb=100000:10000:2000000;
p=2*(d*log(Nb)/log(B)-1)/(fg*Zr*fp*Nb-2*log(Nb)/log(B));
plot(Nb, p);
hold on;


==> matlab-scripts/sorting_cost.m <==


filename="results.csv";
M = readmatrix(filename);

K = M(:,1);
L = M(:,2);
adaptive = M(:,3);
quick = M(:, 4);

xi = unique(K) ; yi = unique(L) ;
[X,Y] = meshgrid(xi,yi) ;
Z_adaptive = reshape(log(adaptive),size(X)) ;
Z_quick = reshape(log(quick), size(X));


% DO(:,:,1) = zeros(6); % red
% DO(:,:,2) = ones(6).*linspace(0.5,0.6,6); % green
% DO(:,:,3) = ones(6).*linspace(0,1,6); % blue
get(gca,'fontname')  % shows you what you are using.
set(gca,'fontname','Linux Libertine')  % Set it to times
get(gca,'fontname')  % shows you what you are using.
figure(1)
% surf(X,Y,Z_adaptive,DO)
% colormap winter(2);
map = [0 0 0.3
    0 0.6 0.7];
% colormap(map);
% c = hot(10);
% colormap(c);
surf(X,Y,Z_adaptive, 'Facecolor',  	[0.75, 0.75, 0]);
grid off;
% surf(X,Y,Z_adaptive)
xlabel("K (%)", "Fontsize", 12, "fontname", "Linux Libertine")
ylabel("L (%)", "Fontsize", 12, "fontname", "Linux Libertine")
a = get(gca,'XTickLabel');
set(gca,'XTickLabel',a,'FontName','Linux Libertine','fontsize',16)

a = get(gca,'YTickLabel');
set(gca,'YTickLabel',a,'FontName','Linux Libertine','fontsize',16)
zlabel("Cost")
hold on
% surf(X,Y,Z_quick,DO)
surf(X,Y,Z_quick,'Facecolor', [0, 0.4470, 0.7410]);
% xticklabels(0:100:10);
xticklabels(0:10:60);
yticklabels(0:10:60);
% surf(X,Y,Z_quick)
% shading flat
legend('Adaptive Sort','Quicksort', "FontName", "Linux Libertine","fontsize", 16, "Location","north", "Orientation","horizontal")
% colorbar
hold off
grid off


==> plotting_scripts/.ipynb_checkpoints/Varying_l_heatmap-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "# fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "fontpath = expanduser(\"/mnt/c/Windows/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "# mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams['text.latex.preamble'] = 'r\\usepackage{libertine}'\n",
    "new_rc_params = {\n",
    "    'text.usetex':True,\n",
    "#     'figure.dpi':80,\n",
    "#     'text.latex.preamble':r'\\usepackage{libertine}',\n",
    "    'font.size':14,\n",
    "    'font.family':'Linux Libertine'\n",
    "}\n",
    "mpl.rcParams.update(new_rc_params)\n",
    "# mpl.rcParams.update({'font.size': 14})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_50r_50w = [\n",
    "    [4.1938,3.4765, 3.3800, 3.3222, 3.01],\n",
    "    [4.1780,3.3176,3.0820,2.7538, 1.2315],\n",
    "    [4.1731,3.2067, 2.9437, 1.9908, 1.1182],\n",
    "    [4.1768,2.8643, 1.2784, 1.0909, 0.9782]\n",
    "]\n",
    "\n",
    "data_10r_90w = [\n",
    "    [9.24175332, 6.317, 6.202, 5.719, 3.386],\n",
    "    [9.24175332, 5.967,5.921,  4.135, 1.231],\n",
    "    [9.24175332, 5.887, 4.829, 2.403, 1.079],\n",
    "    [9.24175332, 5.528, 1.326, 1.070, 0.964]\n",
    "]\n",
    "\n",
    "data_90r_10w = [\n",
    "    [1.403, 1.354, 1.333, 1.320, 1.247],\n",
    "    [1.403, 1.348, 1.294, 1.247, 1.112],\n",
    "    [1.403, 1.304, 1.272, 1.141, 1.073],\n",
    "    [1.403, 1.155, 0.959, 0.923, 0.910]\n",
    "]\n",
    "\n",
    "data_50r_50w_5p = [\n",
    "    [8.17, 5.08, 5.13, 4.99, 4.87],\n",
    "    [8.17, 4.32, 4.24, 4.12, 3.64],\n",
    "    [8.17, 4.39, 4.14, 4.05, 2.59],\n",
    "    [8.17, 3.73, 3.64, 2.56, 1.34]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "## new data for multiple query sorting thresholds\n",
    "data_1pqs = [\n",
    "             [3.13, 2.61, 2.53, 2.44, 1.91],\n",
    "             [3.17, 2.38, 2.22, 2.02, 0.96],\n",
    "             [3.16, 2.56, 2.07, 1.43, 0.85],\n",
    "             [3.19, 1.72, 0.88, 0.78, 0.74]\n",
    "]\n",
    "\n",
    "data_5pqs = [\n",
    "             [4.06, 3.34, 3.23, 3.29, 2.43],\n",
    "             [4.14, 3.25, 2.86, 2.71, 1.20],\n",
    "             [4.11, 2.93, 2.84, 1.93, 1.10],\n",
    "             [3.97, 2.52, 1.19, 1.05, 0.96]\n",
    "]\n",
    "\n",
    "data_25pqs = [\n",
    "              [4.12, 3.2, 3.17, 3.09, 2.46],\n",
    "              [4.14, 3.14, 2.88, 2.60, 1.23],\n",
    "              [4.18, 3.06, 2.79, 1.91, 1.09],\n",
    "              [4.16, 2.75, 1.25, 1.06, 0.94]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# data = data_10r_90w\n",
    "# data = data_50r_50w\n",
    "# data = data_90r_10w\n",
    "# data = data_50r_50w_5p\n",
    "main_data = data_50r_50w\n",
    "# data = data_1pqs\n",
    "# data = data_5pqs\n",
    "# data = data_25pqs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "row_lbls = [\"1\", \"5\", \"10\", \"50\"]\n",
    "col_lbls = [\"0\",\"1\", \"5\", \"10\", \"50\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "from mpl_toolkits.axes_grid1 import make_axes_locatable\n",
    "from matplotlib.font_manager import FontProperties"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "# data = main_data\n",
    "data = np.subtract(data_25pqs, main_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_nozonemap = [\n",
    "                  [2.81, 2.43, 2.39, 2.31, 1.81],\n",
    "                  [2.76, 2.30, 2.17, 1.95, 0.93],\n",
    "                  [2.75, 2.25, 2.09, 1.45, 0.84],\n",
    "                  [2.80, 2.16, 0.96, 0.82, 0.73]\n",
    "]\n",
    "\n",
    "data = data_nozonemap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "im = ax.imshow(data, vmin=-1.5, vmax=9)\n",
    "ax.set_xticks(np.arange(len(col_lbls)))\n",
    "ax.set_yticks(np.arange(len(row_lbls)))\n",
    "# ... and label them with the respective list entries\n",
    "ax.set_xticklabels(col_lbls, fontsize=13)\n",
    "ax.set_yticklabels(row_lbls, fontsize=13)\n",
    "font0 = FontProperties()\n",
    "lbl_format = \"{:.1f}\"\n",
    "for i in range(len(row_lbls)):\n",
    "    for j in range(len(col_lbls)):\n",
    "        c = \"w\"\n",
    "        if data[i][j] > 8: \n",
    "            c = \"k\"\n",
    "        txt = lbl_format.format(data[i][j])\n",
    "        font0.set_weight(\"semibold\")\n",
    "        text = ax.text(j, i, txt,\n",
    "                       ha=\"center\", va=\"center\", color=c, fontproperties=font0,fontsize=18, weight='bold')\n",
    "# cbar = ax.figure.colorbar(im, ax=ax, shrink=0.93)\n",
    "# cbar.ax.tick_params(labelsize=18)\n",
    "# plt.text(5, 3.48, \"Speedup\" ,ha='center', va='bottom', fontsize=18)\n",
    "# plot = ax.pcolor(data)\n",
    "# fig.colorbar(plot);\n",
    "\n",
    "\n",
    "plt.xlabel(\"K (\\%)\",fontsize=18)\n",
    "plt.xticks(fontsize=18)\n",
    "\n",
    "plt.tick_params(left=False,labelleft=False)\n",
    "# plt.yticks(fontsize=18)\n",
    "# plt.ylabel(\"L (\\%)\", fontsize=18)\n",
    "plt.text(0.5, 1, \"(d) QS Freq. = 10\\%; 50\\% R, 50\\% W\",ha='center', va='bottom', fontsize=18,\n",
    "     transform = ax.transAxes )\n",
    "\n",
    "# plt.tight_layout()\n",
    "# plt.ylim(0,4)\n",
    "ax.set_ylim(len(data)-0.5, -0.5) # use if top and bottom y axis cut off\n",
    "plt.gca().invert_yaxis()\n",
    "plt.savefig(\"./new_plots/vary_l_heatmap_25pqs.pdf\", transparent=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/.ipynb_checkpoints/breakdowns-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 452,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 453,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams.update({'font.size': 23})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 454,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_vals = [\"Sorted\", \"K=L=5\\%\" , \"K=L=50\\%\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 455,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[array([189.71 , 182.73 ,  14.592]), array([  0.  , 301.98, 339.99]), array([   0. ,  317.5, 6791. ])]\n"
     ]
    }
   ],
   "source": [
    "inserts = [\n",
    "    [1.8971e+11, 1.8273e+11, 1.4592e+10],\n",
    "    [0, 3.0198e+11, 3.3999e+11],\n",
    "    [0, 3.175e+11, 6.791e+12],\n",
    "]\n",
    "inserts = [np.divide(i, 1.0e+9) for i in inserts]\n",
    "print(inserts)\n",
    "# inserts[i] = np.divide(inserts[i],1.0e+9)\n",
    "ins_lbls = [\"bulk-load\", \"sort\", \"top-insert\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 456,
   "metadata": {},
   "outputs": [],
   "source": [
    "hatches = [\"///\", \"xxx\", \"..\", \"+++\", \"--\"]\n",
    "colors = [\"r\", \"g\",\"b\",\"k\",\"m\",\"y\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 457,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "from matplotlib.colors import ListedColormap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 458,
   "metadata": {},
   "outputs": [],
   "source": [
    "nops = 500e+6\n",
    "font_s = 25"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 459,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[array([189.71 , 182.73 ,  14.592]), array([  0.  , 301.98, 339.99]), array([   0. ,  317.5, 6791. ])]\n",
      "\n",
      "(0.996078431372549, 0.7333333333333333, 0.5058823529411764, 1.0) (0.13333333333333333, 0.06666666666666667, 0.3137254901960784, 1.0) (0.8274509803921568, 0.2627450980392157, 0.43137254901960786, 1.0)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bars=[]\n",
    "inds = []\n",
    "limit_y = 8500\n",
    "# for i in range(len(inserts)):\n",
    "#     print(inserts[i])\n",
    "#     if i==0: \n",
    "#         b = plt.bar(np.arange(len(x_vals))+1, inserts[i], color=colors[i])\n",
    "#         if max(inserts[i]) >=limit_y:\n",
    "#             bars.append(b)\n",
    "#             inds.append(i)\n",
    "#     else:\n",
    "#         b = plt.bar(np.arange(len(x_vals))+1, inserts[i], bottom=inserts[i-1],color=colors[i])\n",
    "#         if max(inserts[i]) >=limit_y:\n",
    "#             bars.append(b)\n",
    "#             inds.append(i)\n",
    "\n",
    "plt.figure(figsize=(6.5, 5)) \n",
    "print(inserts)\n",
    "plt.locator_params(nbins=5)\n",
    "width = 0.7\n",
    "# b1 = plt.bar(np.arange(len(x_vals))+1, inserts[0],width, color=\"g\")\n",
    "# b2 = plt.bar(np.arange(len(x_vals))+1, inserts[1],width, bottom=inserts[0],color=\"b\")\n",
    "# b3 = plt.bar(np.arange(len(x_vals))+1, inserts[2],width, bottom=inserts[0] + inserts[1],color=\"r\")\n",
    "my_cmap = plt.get_cmap(\"magma\")\n",
    "# my_cmap = sns.color_palette(\"rocket\", as_cmap=True)\n",
    "my_cmap = ListedColormap(sns.color_palette(\"magma\").as_hex())\n",
    "print()\n",
    "print(my_cmap(1e+11), my_cmap(-90), my_cmap(0.5))\n",
    "rescale = lambda y: (y - np.min(y)) / (np.max(y) - np.min(y))\n",
    "\n",
    "# b1 = plt.bar(np.arange(len(x_vals))+1, inserts[0],width, color=my_cmap(10))\n",
    "# b2 = plt.bar(np.arange(len(x_vals))+1, inserts[1],width, bottom=inserts[0],color=my_cmap(0.5))\n",
    "# b3 = plt.bar(np.arange(len(x_vals))+1, inserts[2],width, bottom=inserts[0] + inserts[1],color=my_cmap(-90))\n",
    "b1 = plt.bar(np.arange(len(x_vals))+1, inserts[0],width, color=\"#2F4F4F\")\n",
    "b2 = plt.bar(np.arange(len(x_vals))+1, inserts[1],width, bottom=inserts[0],color=\"#CD2626\")\n",
    "b3 = plt.bar(np.arange(len(x_vals))+1, inserts[2],width, bottom=inserts[0] + inserts[1],color=\"#1874CD\")\n",
    "\n",
    "    \n",
    "N=7500\n",
    "plt.text(3.3, N, r\"$\\mathbf{(a)}$\", ha='center', va='bottom', fontsize=20, fontweight='bold')\n",
    "# plt.xlim(0,3)\n",
    "# height to set text\n",
    "height=750\n",
    "col_sums = np.sum(inserts, axis=0, dtype=int)\n",
    "#  add text to bar 2 and 3\n",
    "# plt.text(2, height,col_sums[1] ,ha='center', va='bottom')\n",
    "# plt.text(3, height,col_sums[2] ,ha='center', va='bottom')\n",
    "\n",
    "plt.ylim(0, limit_y)  \n",
    "plt.yticks(fontsize=font_s)\n",
    "plt.xticks(np.arange(len(x_vals))+1, x_vals, rotation=0, ha=\"center\", fontsize=font_s)\n",
    "plt.legend(ins_lbls,bbox_to_anchor=(0.47, 1), loc='upper right', ncol=1, frameon=False, fontsize=20, handletextpad=0.3) # ncol=1, bbox_to_anchor=([0.0,1,1,0])\n",
    "plt.xlabel(\"Degree of Sortedness\", fontsize=28)\n",
    "plt.ylabel(\"Latency (s)\", fontsize=28)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"./new_plots/breakdown_ins.pdf\", transparent=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 460,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "buffer search [0.07294391 8.17201935 3.07420819]\n",
      "sort [0.         0.66042852 0.88689145]\n",
      "OSM ops. [ 3.21625143  7.15429288 28.90675045]\n",
      "tree search [159.06  160.991 160.71 ]\n"
     ]
    }
   ],
   "source": [
    "org_queries = [\n",
    "    [0, 85404628,95229336],\n",
    "    [72943906,8086614723,2978978853],\n",
    "    [0,660428517,886891451],\n",
    "    [3216251428,7154292880,28906750452],\n",
    "        [1.5906E+11,1.60991E+11,1.6071E+11]\n",
    "]\n",
    "queries = [np.add(org_queries[0], org_queries[1])]\n",
    "queries.append(org_queries[2])\n",
    "queries.append(org_queries[3])\n",
    "queries.append(org_queries[4])\n",
    "queries = [np.divide(q, 1.0e+9) for q in queries]\n",
    "query_lbls = [\"buffer search\", \"sort\", \"OSM ops.\",\"tree search\"]\n",
    "for q,l in zip(queries, query_lbls):\n",
    "    print(l, q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 463,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# colors = [\"b\",\"orange\", \"g\",\"k\"]\n",
    "# for i in range(len(queries)):\n",
    "# #     queries[i] = np.divide(queries[i],1.0e+9)\n",
    "# #     print(i, colors[i])\n",
    "#     if i==0: \n",
    "#         plt.bar(np.arange(len(x_vals))+1, queries[i], color=colors[i])\n",
    "#     else:\n",
    "#         plt.bar(np.arange(len(x_vals))+1, queries[i], bottom=queries[i-1], color=colors[i])\n",
    "width = 0.7\n",
    "# b1=plt.bar(np.arange(len(x_vals))+1, queries[0], width, color=colors[0])\n",
    "# b2 = plt.bar(np.arange(len(x_vals))+1, queries[1], width,bottom=queries[0], color=colors[1])\n",
    "# b3 = plt.bar(np.arange(len(x_vals))+1, queries[2],width, bottom=queries[0]+queries[1], color=colors[2])\n",
    "# b4 = plt.bar(np.arange(len(x_vals))+1, queries[3], width,bottom=queries[0]+queries[1]+queries[2], color=colors[3])\n",
    "# plt.bar(np.arange(len(x_vals))+1, queries[4], width,bottom=queries[0]+queries[1]+queries[2]+queries[3], color=colors[4])\n",
    "plt.figure(figsize=(6.5, 5)) \n",
    "plt.locator_params(nbins=5)\n",
    "my_cmap = plt.get_cmap(\"magma\")\n",
    "# my_cmap = sns.color_palette(\"rocket\", as_cmap=True)\n",
    "my_cmap = ListedColormap(sns.color_palette(\"viridis\").as_hex())\n",
    "\n",
    "# b1=plt.bar(np.arange(len(x_vals))+1, queries[0], width, color=\"yellow\")\n",
    "# b2 = plt.bar(np.arange(len(x_vals))+1, queries[1], width,bottom=queries[0], color=my_cmap(0.9))\n",
    "# b3 = plt.bar(np.arange(len(x_vals))+1, queries[2],width, bottom=queries[0]+queries[1], color=my_cmap(0.5))\n",
    "# b4 = plt.bar(np.arange(len(x_vals))+1, queries[3], width,bottom=queries[0]+queries[1]+queries[2], color=my_cmap(0.2))\n",
    "# plt.bar(np.arange(len(x_vals))+1, queries[4], width,bottom=queries[0]+queries[1]+queries[2]+queries[3], color=my_cmap(-0.5))\n",
    "\n",
    "b1=plt.bar(np.arange(len(x_vals))+1, queries[0], width, color=\"#1C1C1C\")\n",
    "b2 = plt.bar(np.arange(len(x_vals))+1, queries[1], width,bottom=queries[0], color=\"#FF1493\")\n",
    "b3 = plt.bar(np.arange(len(x_vals))+1, queries[2],width, bottom=queries[0]+queries[1], color=\"#009ACD\")\n",
    "b4 = plt.bar(np.arange(len(x_vals))+1, queries[3], width,bottom=queries[0]+queries[1]+queries[2],color=\"#A2CD5A\" )\n",
    "\n",
    "# height to set text\n",
    "height=240\n",
    "\n",
    "N=7500\n",
    "plt.text(3.3, height, r\"$\\mathbf{(b)}$\", ha='center', va='bottom', fontsize=20, fontweight='bold')\n",
    "\n",
    "\n",
    "col_sums = np.sum(queries, axis=0, dtype=int)\n",
    "#  add text to bar 2 and 3\n",
    "# plt.text(1, height,col_sums[0] ,ha='center', va='bottom')\n",
    "# plt.text(2, height,col_sums[1] ,ha='center', va='bottom')\n",
    "# plt.text(3, height,col_sums[2] ,ha='center', va='bottom')\n",
    "\n",
    "# limit_y = 35800\n",
    "# plt.ylim(0,limit_y)\n",
    "plt.xticks(np.arange(len(x_vals))+1, x_vals, fontsize=font_s)\n",
    "plt.yticks(fontsize=font_s)\n",
    "plt.ylim(0,269)\n",
    "\n",
    "plt.xlabel(\"Degree of Sortedness\", fontsize=28)\n",
    "plt.ylabel(\"Latency (s)\", fontsize=28)\n",
    "\n",
    "plt.legend(query_lbls, bbox_to_anchor=(0.47, 0.88), loc='center', ncol=2, frameon=False, fontsize=20, handletextpad=0.5, columnspacing=0.3)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"./new_plots/breakdown_query.pdf\",transparent=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/.ipynb_checkpoints/microbenchmark_normal-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "# fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "fontpath = expanduser(\"/mnt/c/Windows/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "# mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams['text.latex.preamble'] = 'r\\usepackage{libertine}'\n",
    "new_rc_params = {\n",
    "    'text.usetex':True,\n",
    "#     'figure.dpi':80,\n",
    "#     'text.latex.preamble':r'\\usepackage{libertine}',\n",
    "    'font.size':14,\n",
    "    'font.family':'Linux Libertine'\n",
    "}\n",
    "mpl.rcParams.update(new_rc_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars(series1, series2, x_vals, series1_lbl, series2_lbl, exp_type, plot_name, show_legend=False, plt_text=\"\"):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "    width = 0.35       \n",
    "    plt.bar(ind - width/2, series1, width, label=series1_lbl,color='white', edgecolor='#EE2C2C', hatch=\"xxxxxx\", align=\"center\")\n",
    "    plt.bar(ind + width/2, series2, width,\n",
    "        label=series2_lbl,color='white', edgecolor='b', hatch=\"//////\", align=\"center\")\n",
    "#     if plot_name==\"micro-inserts\":\n",
    "#008000\n",
    "    text_height=15.5\n",
    "    if exp_type==\"range\":\n",
    "        plt.text(N-1+0.25, max(series1)+1, plt_text, ha='center', va='bottom', fontsize=20, fontweight='bold')\n",
    "    else:\n",
    "        plt.text(N-1+0.25, text_height, plt_text, ha='center', va='bottom', fontsize=20, fontweight='bold')\n",
    "    plt.ylim(0,18)\n",
    "    if plot_name==\"qs-queries\":\n",
    "        plt.ylim(0,5)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.xticks(ind, x_vals, fontsize=20)\n",
    "    plt.xlabel(\"K (\\%)\", fontsize=20)\n",
    "    plt.ylabel(exp_type + \" Latency\"+ \" ($\\mu$s)\", fontsize=20)\n",
    "    if exp_type==\"Operational\":\n",
    "        plt.ylabel(\"Latency/Operation ($\\mu$s)\", fontsize=20)\n",
    "    if exp_type==\"range\":\n",
    "        plt.ylabel(\"Scan Latency (s)\", fontsize=20)\n",
    "        plt.xlabel(\"Selectivity (\\%Entries)\")\n",
    "        plt.ylim(0, max(series1)+2)\n",
    "    if show_legend:\n",
    "        plt.legend(bbox_to_anchor=(0, 1.02), loc='upper left', fontsize=20, frameon=False, ncol=2, columnspacing=0.5, handletextpad=0.5)\n",
    "    plt.tight_layout()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "    plt.savefig(\"./new_plots/\"+plot_name+\".pdf\",transparent=True)\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_s = [0,1,5,10,25,50]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bplus_inserts = [12645.38, 13845.2, 13912.3, 14022.84, 14417.68, 14702.36]\n",
    "osm_inserts = [1192.30, 2070.43, 2467.63, 3045.86, 9862.72, 11258.41]\n",
    "\n",
    "bplus_inserts = np.divide(bplus_inserts,1000.0)\n",
    "osm_inserts = np.divide(osm_inserts,1000.0)\n",
    "plot_bars(bplus_inserts, osm_inserts, x_s, \"$B^+$-tree\", \"OSM Tree\", \"Insert\", \"micro-inserts\", False, plt_text=r\"$\\mathbf{(a)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bplus_queries = [2886.1, 2877.14, 2853.76, 2882.38, 2868.54, 2826.2]\n",
    "osm_queries = [3150.37, 3401.62, 3477.73, 3522.71, 3517.83, 3537.70]\n",
    "\n",
    "bplus_queries = np.divide(bplus_queries,1000.0)\n",
    "osm_queries = np.divide(osm_queries,1000.0)\n",
    "\n",
    "plot_bars(bplus_queries, osm_queries, x_s, \"B$^+$-tree\", \"OSM-tree\", \"Lookup\", \"micro-queries\", True, plt_text=r\"$\\mathbf{(b)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "## MIXED \n",
    "bplus_ops = [8991.7, 9091.7, 9239.80, 9389.08, 9449.59, 10054.98]\n",
    "osm_ops = [2377.79, 3041.98, 3271.26, 3618.11, 6999.42, 7935.87]\n",
    "\n",
    "bplus_ops = np.divide(bplus_ops,1000.0)\n",
    "osm_ops = np.divide(osm_ops,1000.0)\n",
    "\n",
    "plot_bars(bplus_ops, osm_ops, x_s, \"B$^+$-Tree\", \"OSM Tree\", \"Operational\", \"micro-mixed\", False, plt_text=r\"$\\mathbf{(c)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "bplus_data = [9011988.2,61065322,32384340.1,322980400.8,621116082.6,1281037398,2975214884,5803396917]\n",
    "bplus_data = np.divide(bplus_data, 1e+9)\n",
    "osm_data = [7309693.97,56200414.95,28789846.34,319501853.1,618069591.2,1203562216,2896995003,5663908700]\n",
    "osm_data=np.divide(osm_data, 1e+9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_vals_range = [0.01, 0.05, 0.1, 0.5, 1, 2, 5, 10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bars(bplus_data, osm_data,x_vals_range,\"B$^+$-Tree\", \"OSM Tree\", \"range\", \"range\", False, plt_text=r\"$\\mathbf{(d)}$\" )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "osm_qs_queries = [2886.1, 2877.14, 2853.76, 2882.38, 2868.54, 2826.2]\n",
    "osm_noqs_queries = [3150.37, 3401.62, 3477.73, 3522.71, 3517.83, 3537.70]\n",
    "\n",
    "osm_noqs_queries = np.divide(osm_noqs_queries,1000.0)\n",
    "osm_qs_queries = np.divide(osm_qs_queries,1000.0)\n",
    "\n",
    "plot_bars(osm_noqs_queries, osm_qs_queries, x_s, \"W/o Q-S\", \"W. Q-S\", \"Operational\", \"qs-queries\", True, plt_text=r\"\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/.ipynb_checkpoints/mixed-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/mnt/c/Windows/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "# mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams['text.latex.preamble'] = 'r\\usepackage{libertine}'\n",
    "new_rc_params = {\n",
    "    'text.usetex':True,\n",
    "#     'figure.dpi':80,\n",
    "#     'text.latex.preamble':r'\\usepackage{libertine}',\n",
    "    'font.size':15,\n",
    "    'font.family':'Linux Libertine'\n",
    "}\n",
    "mpl.rcParams.update(new_rc_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars_2(series1, series2, series3, x_v, series1_lbl, series2_lbl, series3_lbl, x_label):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "    width = 0.15      \n",
    "#     plt.line(ind-width, series1, width, label=series1_lbl, color=\"white\", edgecolor=\"blue\", hatch=\"///\")\n",
    "#     plt.bar(ind, series2, width,\n",
    "#         label=series2_lbl, color=\"white\", edgecolor=\"red\", hatch=\"++\")\n",
    "#     plt.bar(ind + width, series3, width,\n",
    "#         label=series3_lbl, color=\"white\", edgecolor=\"black\", hatch=\"xxx\")\n",
    "    plt.plot(series1, label=series1_lbl)\n",
    "    plt.plot(series2, label=series2_lbl)\n",
    "    plt.plot(series3, label=series3_lbl)\n",
    "    plt.xticks(ind, x_v, fontsize=18)\n",
    "    plt.yticks(fontsize=18)\n",
    "    plt.xlabel(x_label, fontsize=18)\n",
    "    plt.ylabel(\"Speedup\", fontsize=18)\n",
    "    plt.legend()\n",
    "#     plt.show()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "    plt.savefig(\"/Users/aneeshr/Desktop/latest_mixed_aug20.pdf\")\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_lines(series1,x_s, x_v, series1_lbl, series2_lbl, plot_name, worst_factor=0.8):\n",
    "    N = len(series1[0])\n",
    "    ind = np.arange(N) \n",
    "    default = np.ones(N)\n",
    "    width = 0.15     \n",
    "    # plotting a line plot after changing it's width and height\n",
    "    f = plt.figure()\n",
    "    f.set_figwidth(7)\n",
    "    f.set_figheight(3.5)\n",
    "\n",
    "    worst = np.ones(N)*(worst_factor)\n",
    "#     fig, ax = plt.subplots()\n",
    "#     print(series2[1], series1[2])\n",
    "    plt.plot(x_s,series1[0], label=\"Fully sorted\", marker=\"^\", markersize=10, fillstyle=\"none\")\n",
    "    plt.plot(x_s,series1[1], label=\"Near-sorted\" , marker=\"+\",markersize=10, fillstyle=\"none\")\n",
    "    plt.plot(x_s,series1[2], label=\"Less sorted\" , marker=\"x\",markersize=10, fillstyle=\"none\")\n",
    "    plt.plot(x_s,worst, label=\"Scrambled\", linestyle=\"--\")\n",
    "    \n",
    "#     plt.plot(series2[0], label=\"K = 0\\%; \" + series1_lbl, marker=\"x\")\n",
    "#     plt.plot(series2[1], label=\"K = 5\\%, L = 2\\%; \" + series1_lbl, marker=\"x\")\n",
    "#     plt.plot(series2[2], label=\"K = 50\\%, L = 50\\%; \" + series1_lbl, marker=\"x\")\n",
    "# linestyle = \"--\"\n",
    "    plt.plot(x_s,default, label=\"B$^+$-tree Cost\", linestyle=\"solid\", marker=\"o\", markersize=10, fillstyle=\"none\", color=\"k\")\n",
    "    \n",
    "    plt.text(x_s[0]+2, series1[0][0]-0.1, \"K=0\\%\")\n",
    "    plt.text(x_s[0]+2, series1[1][0], \"K=5\\%, L=5\\%\")\n",
    "    plt.text(x_s[0]+2, series1[2][0]+0.3, \"K=50\\%, L=50\\%\")\n",
    "#     plt.xticks(ind, x_v)\n",
    "    plt.xlabel(\"Read:Write Ratio\", fontsize=16)\n",
    "    plt.ylabel(\"Speedup\", fontsize=16)\n",
    "    plt.legend(bbox_to_anchor=(0.63, 1.02), loc='upper left', frameon=False)\n",
    "    plt.tight_layout()\n",
    "#     ax.set_xticks(x_s)\n",
    "#     ax.set_xticklabels(x_v)\n",
    "    plt.xticks(x_s, x_v)\n",
    "    plt.ylim(0,10)\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "#     plt.savefig(\"./plots/\"+plot_name)\n",
    "    plt.savefig(\"./new_plots/\"+plot_name+\".pdf\",transparent=True)\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = [\"10:90\",\"25:75\",\"40:60\",\"50:50\",\"60:40\",\"75:25\",\"90:10\"]\n",
    "\n",
    "x2 = [\"Completely Sorted\", \"Near-Sorted\"]\n",
    "x_s = [10,25,40,50,60,75,90]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "bpy = [\n",
    "    [8.765,6.161, 4.496, 3.741, 2.945, 2.091, 1.401],\n",
    "    [5.04, 4.046, 3.286, 2.810, 2.416, 1.858, 1.280],\n",
    "    [0.989, 0.984, 0.981, 0.978, 0.940, 0.925, 0.911]\n",
    "]\n",
    "# bpy = np.array(bpy)\n",
    "\n",
    "# bpy2 = b.T\n",
    "\n",
    "x_lbls_1 = [s + \" 0.5\\% OSMBuf\" for s in x2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "bpy_1 = [\n",
    "    [],\n",
    "    []\n",
    "]\n",
    "# bpy_1 = np.array(bpy_1)\n",
    "\n",
    "# bpy_1_2 = bpy_1.T\n",
    "\n",
    "x_lbls_2 = [s + \" 1\\% OSMBuf\" for s in x2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bpy_1[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_lines(bpy,x_s, x, \"1\\% OSMBufSize\", \"\", \"mixed\", 0.8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "bpdisk = [\n",
    "    [8.07,4.93,3.40,3.20,2.74,2.41,2.34],\n",
    "    [5.49,3.77,2.90,2.50,2.31,1.91,1.70],\n",
    "    [1.35,1.33,1.30,1.30,1.27,1.26,1.25]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_lines(bpdisk,x_s, x, \"1\\% OSMBufSize\", \"\", \"mixed_disk\", 1.13)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/.ipynb_checkpoints/osm_variations-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "# fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "# prop = font_manager.FontProperties(fname=fontpath)\n",
    "# mpl.rcParams['font.family'] = prop.get_name()\n",
    "# mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams.update({'font.size': 18})\n",
    "\n",
    "fontpath = expanduser(\"/mnt/c/Windows/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "# mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams['text.latex.preamble'] = 'r\\usepackage{libertine}'\n",
    "new_rc_params = {\n",
    "    'text.usetex':True,\n",
    "#     'figure.dpi':80,\n",
    "#     'text.latex.preamble':r'\\usepackage{libertine}',\n",
    "    'font.size':14,\n",
    "    'font.family':'Linux Libertine'\n",
    "}\n",
    "mpl.rcParams.update(new_rc_params)\n",
    "# mpl.rcParams.update({'font.size': 14})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars(series1, series2, series3, x_vals, series1_lbl, series2_lbl, series3_lbl, exp_type, plot_name, show_legend=False, plt_text=\"\"):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "    width = 0.25       \n",
    "    plt.bar(ind, series1, width, label=series1_lbl,color='#EE6363')\n",
    "    plt.bar(ind + width, series2, width,\n",
    "        label=series2_lbl,color=\"#009ACD\")\n",
    "    plt.bar(ind + width + width, series3, width,\n",
    "        label=series3_lbl,color=\"#A2CD5A\")\n",
    "    if exp_type==\"Insert\":\n",
    "        plt.ylim(0,14)\n",
    "        text_height=12.25\n",
    "        plt.yticks(np.arange(0, 14, 3), fontsize=22)\n",
    "    else:\n",
    "        plt.ylim(0,5.5)\n",
    "        text_height=4.8\n",
    "        plt.yticks(fontsize=22)\n",
    "    plt.text(N-1+0.25, text_height, plt_text, ha='center', va='bottom', fontsize=22, fontweight='bold')\n",
    "    plt.xticks(ind, x_vals, fontsize=22)\n",
    "#     plt.yticks(fontsize=22)\n",
    "    \n",
    "    plt.xlabel(\"K(\\%)\", fontsize=22)\n",
    "    plt.ylabel(\"Latency per \" + exp_type + \"($\\mu$s)\", fontsize=22)\n",
    "    if show_legend:\n",
    "        plt.legend(bbox_to_anchor=(0, 1.02), loc='upper left',frameon=False, ncol=1, columnspacing=0.5, handletextpad=0.5, labelspacing=0.2, fontsize=22)\n",
    "    plt.tight_layout()\n",
    "#     plt.show()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "    plt.savefig(\"./new_plots/\"+plot_name+\".pdf\")\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_s = [0,1,5,10,25,50]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "osm_simple_inserts = [452.02, 1314.28, 1748.12, 2363.77, 9561.08, 11062.39]\n",
    "osm_gbf_inserts = [937.20, 1791.37, 2209.28, 2811.32, 9694.07, 11144.04]\n",
    "osm_full_inserts = [1192.30, 2070.43, 2467.63, 3045.86, 9862.72, 11258.41]\n",
    "\n",
    "osm_simple_inserts = np.divide(osm_simple_inserts,1000.0)\n",
    "osm_gbf_inserts = np.divide(osm_gbf_inserts,1000.0)\n",
    "osm_full_inserts = np.divide(osm_full_inserts,1000.0)\n",
    "plot_bars(osm_simple_inserts, osm_gbf_inserts, osm_full_inserts, x_s, \"Naïve OSM\", \"OSM-GBF\", \"Full OSM\", \"Insert\", \"osm-variations-inserts\", True, plt_text=r\"$\\mathbf{(a)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "osm_simple_queries = [3229, 3617.70, 3680.00, 3852.84, 4017.54, 4229.59]\n",
    "osm_gbf_queries = [3193.91, 3490.27, 3458.37, 3695.71, 3562.23, 3614.37]\n",
    "osm_full_queries = [3150.37, 3401.62, 3437.73, 3522.71, 3517.83, 3537.70]\n",
    "\n",
    "osm_simple_queries = np.divide(osm_simple_queries,1000.0)\n",
    "osm_gbf_queries = np.divide(osm_gbf_queries,1000.0)\n",
    "osm_full_queries = np.divide(osm_full_queries,1000.0)\n",
    "\n",
    "plot_bars(osm_simple_queries, osm_gbf_queries, osm_full_queries, x_s, \"OSM Tree w/o BFs\", \"OSM Tree w. Global BF\", \"OSM Tree w. GBF + PageBFs\", \"Lookup\", \"osm-variations-queries\", False, plt_text=r\"$\\mathbf{(b)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/Varying_l_heatmap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "# fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "fontpath = expanduser(\"/mnt/c/Windows/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "# mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams['text.latex.preamble'] = 'r\\usepackage{libertine}'\n",
    "new_rc_params = {\n",
    "    'text.usetex':True,\n",
    "#     'figure.dpi':80,\n",
    "#     'text.latex.preamble':r'\\usepackage{libertine}',\n",
    "    'font.size':14,\n",
    "    'font.family':'Linux Libertine'\n",
    "}\n",
    "mpl.rcParams.update(new_rc_params)\n",
    "# mpl.rcParams.update({'font.size': 14})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_50r_50w = [\n",
    "    [4.1938,3.4765, 3.3800, 3.3222, 3.01],\n",
    "    [4.1780,3.3176,3.0820,2.7538, 1.2315],\n",
    "    [4.1731,3.2067, 2.9437, 1.9908, 1.1182],\n",
    "    [4.1768,2.8643, 1.2784, 1.0909, 0.9782]\n",
    "]\n",
    "\n",
    "data_10r_90w = [\n",
    "    [9.24175332, 6.317, 6.202, 5.719, 3.386],\n",
    "    [9.24175332, 5.967,5.921,  4.135, 1.231],\n",
    "    [9.24175332, 5.887, 4.829, 2.403, 1.079],\n",
    "    [9.24175332, 5.528, 1.326, 1.070, 0.964]\n",
    "]\n",
    "\n",
    "data_90r_10w = [\n",
    "    [1.403, 1.354, 1.333, 1.320, 1.247],\n",
    "    [1.403, 1.348, 1.294, 1.247, 1.112],\n",
    "    [1.403, 1.304, 1.272, 1.141, 1.073],\n",
    "    [1.403, 1.155, 0.959, 0.923, 0.910]\n",
    "]\n",
    "\n",
    "data_50r_50w_5p = [\n",
    "    [8.17, 5.08, 5.13, 4.99, 4.87],\n",
    "    [8.17, 4.32, 4.24, 4.12, 3.64],\n",
    "    [8.17, 4.39, 4.14, 4.05, 2.59],\n",
    "    [8.17, 3.73, 3.64, 2.56, 1.34]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "## new data for multiple query sorting thresholds\n",
    "data_1pqs = [\n",
    "             [3.13, 2.61, 2.53, 2.44, 1.91],\n",
    "             [3.17, 2.38, 2.22, 2.02, 0.96],\n",
    "             [3.16, 2.56, 2.07, 1.43, 0.85],\n",
    "             [3.19, 1.72, 0.88, 0.78, 0.74]\n",
    "]\n",
    "\n",
    "data_5pqs = [\n",
    "             [4.06, 3.34, 3.23, 3.29, 2.43],\n",
    "             [4.14, 3.25, 2.86, 2.71, 1.20],\n",
    "             [4.11, 2.93, 2.84, 1.93, 1.10],\n",
    "             [3.97, 2.52, 1.19, 1.05, 0.96]\n",
    "]\n",
    "\n",
    "data_25pqs = [\n",
    "              [4.12, 3.2, 3.17, 3.09, 2.46],\n",
    "              [4.14, 3.14, 2.88, 2.60, 1.23],\n",
    "              [4.18, 3.06, 2.79, 1.91, 1.09],\n",
    "              [4.16, 2.75, 1.25, 1.06, 0.94]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# data = data_10r_90w\n",
    "# data = data_50r_50w\n",
    "# data = data_90r_10w\n",
    "# data = data_50r_50w_5p\n",
    "main_data = data_50r_50w\n",
    "# data = data_1pqs\n",
    "# data = data_5pqs\n",
    "# data = data_25pqs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "row_lbls = [\"1\", \"5\", \"10\", \"50\"]\n",
    "col_lbls = [\"0\",\"1\", \"5\", \"10\", \"50\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "from mpl_toolkits.axes_grid1 import make_axes_locatable\n",
    "from matplotlib.font_manager import FontProperties"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "# data = main_data\n",
    "data = np.subtract(data_25pqs, main_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_nozonemap = [\n",
    "                  [2.81, 2.43, 2.39, 2.31, 1.81],\n",
    "                  [2.76, 2.30, 2.17, 1.95, 0.93],\n",
    "                  [2.75, 2.25, 2.09, 1.45, 0.84],\n",
    "                  [2.80, 2.16, 0.96, 0.82, 0.73]\n",
    "]\n",
    "\n",
    "data = data_nozonemap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "im = ax.imshow(data, vmin=-1.5, vmax=9)\n",
    "ax.set_xticks(np.arange(len(col_lbls)))\n",
    "ax.set_yticks(np.arange(len(row_lbls)))\n",
    "# ... and label them with the respective list entries\n",
    "ax.set_xticklabels(col_lbls, fontsize=13)\n",
    "ax.set_yticklabels(row_lbls, fontsize=13)\n",
    "font0 = FontProperties()\n",
    "lbl_format = \"{:.1f}\"\n",
    "for i in range(len(row_lbls)):\n",
    "    for j in range(len(col_lbls)):\n",
    "        c = \"w\"\n",
    "        if data[i][j] > 8: \n",
    "            c = \"k\"\n",
    "        txt = lbl_format.format(data[i][j])\n",
    "        font0.set_weight(\"semibold\")\n",
    "        text = ax.text(j, i, txt,\n",
    "                       ha=\"center\", va=\"center\", color=c, fontproperties=font0,fontsize=18, weight='bold')\n",
    "# cbar = ax.figure.colorbar(im, ax=ax, shrink=0.93)\n",
    "# cbar.ax.tick_params(labelsize=18)\n",
    "# plt.text(5, 3.48, \"Speedup\" ,ha='center', va='bottom', fontsize=18)\n",
    "# plot = ax.pcolor(data)\n",
    "# fig.colorbar(plot);\n",
    "\n",
    "\n",
    "plt.xlabel(\"K (\\%)\",fontsize=18)\n",
    "plt.xticks(fontsize=18)\n",
    "\n",
    "plt.tick_params(left=False,labelleft=False)\n",
    "# plt.yticks(fontsize=18)\n",
    "# plt.ylabel(\"L (\\%)\", fontsize=18)\n",
    "plt.text(0.5, 1, \"(d) QS Freq. = 10\\%; 50\\% R, 50\\% W\",ha='center', va='bottom', fontsize=18,\n",
    "     transform = ax.transAxes )\n",
    "\n",
    "# plt.tight_layout()\n",
    "# plt.ylim(0,4)\n",
    "ax.set_ylim(len(data)-0.5, -0.5) # use if top and bottom y axis cut off\n",
    "plt.gca().invert_yaxis()\n",
    "plt.savefig(\"./new_plots/vary_l_heatmap_25pqs.pdf\", transparent=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for a bar plot\n",
    "c_1pqs_5l = np.array(data_1pqs)[2,:]\n",
    "c_5pqs_5l = np.array(data_5pqs)[2,:]\n",
    "c_10pqs_5l = np.array(data_50r_50w)[2,:]\n",
    "c_25pqs_5l = np.array(data_25pqs)[2,:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "c_noqs_5l = [2.96, 1.98, 1.6, 1.14, 0.69]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_s = [0,1,5,10,50]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars(series1, series2, series3, series4, series5, x_vals, series1_lbl, series2_lbl, series3_lbl, series4_lbl,series5_lbl, plot_name, show_legend=True, plt_text=\"\"):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) + 1 \n",
    "    print(ind)\n",
    "    width = 0.15     \n",
    "    plt.bar(ind, series1, width, label=series1_lbl,color='#EE6363')\n",
    "    plt.bar(ind+width, series2, width,\n",
    "        label=series2_lbl,color=\"#009ACD\")\n",
    "    plt.bar(ind+2*width, series3, width,\n",
    "        label=series3_lbl,color=\"#A2CD5A\")\n",
    "    plt.bar(ind+3*width, series4, width, label=series4_lbl, color=\"#2F4F4F\")\n",
    "    plt.bar(ind+4*width, series5, width, label=series5_lbl, color=\"#FFA500\")\n",
    "#     plt.text(N-1+0.25, text_height, plt_text, ha='center', va='bottom', fontsize=20, fontweight='bold')\n",
    "    plt.xticks(ind+1.8*width, x_vals, fontsize=22)\n",
    "    plt.xlabel(\"K(\\%)\", fontsize=22)\n",
    "    plt.ylabel(\"Speedup\", fontsize=22)\n",
    "    plt.yticks(fontsize=22)\n",
    "    plt.ylim(0,6.8)\n",
    "    if show_legend:\n",
    "        plt.legend(bbox_to_anchor=(0.0, 1.08), fontsize=22,loc='upper left',frameon=False, ncol=2, columnspacing=0.5, handletextpad=0.5, labelspacing=0.2)\n",
    "    plt.tight_layout()\n",
    "#     plt.show()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "    plt.savefig(\"./new_plots/\"+plot_name+\".pdf\")\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1 2 3 4 5]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bars(c_1pqs_5l, c_5pqs_5l, c_10pqs_5l, c_25pqs_5l, c_noqs_5l, x_s, \"Q-S = 1\\%\", \"Q-S = 5\\%\", \"Q-S = 10\\%\", \"Q-S = 25\\%\", \"w/o Q-S\", \"osm_configs\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/breakdowns.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 452,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 453,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams.update({'font.size': 23})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 454,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_vals = [\"Sorted\", \"K=L=5\\%\" , \"K=L=50\\%\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 455,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[array([189.71 , 182.73 ,  14.592]), array([  0.  , 301.98, 339.99]), array([   0. ,  317.5, 6791. ])]\n"
     ]
    }
   ],
   "source": [
    "inserts = [\n",
    "    [1.8971e+11, 1.8273e+11, 1.4592e+10],\n",
    "    [0, 3.0198e+11, 3.3999e+11],\n",
    "    [0, 3.175e+11, 6.791e+12],\n",
    "]\n",
    "inserts = [np.divide(i, 1.0e+9) for i in inserts]\n",
    "print(inserts)\n",
    "# inserts[i] = np.divide(inserts[i],1.0e+9)\n",
    "ins_lbls = [\"bulk-load\", \"sort\", \"top-insert\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 456,
   "metadata": {},
   "outputs": [],
   "source": [
    "hatches = [\"///\", \"xxx\", \"..\", \"+++\", \"--\"]\n",
    "colors = [\"r\", \"g\",\"b\",\"k\",\"m\",\"y\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 457,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "from matplotlib.colors import ListedColormap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 458,
   "metadata": {},
   "outputs": [],
   "source": [
    "nops = 500e+6\n",
    "font_s = 25"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 459,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[array([189.71 , 182.73 ,  14.592]), array([  0.  , 301.98, 339.99]), array([   0. ,  317.5, 6791. ])]\n",
      "\n",
      "(0.996078431372549, 0.7333333333333333, 0.5058823529411764, 1.0) (0.13333333333333333, 0.06666666666666667, 0.3137254901960784, 1.0) (0.8274509803921568, 0.2627450980392157, 0.43137254901960786, 1.0)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bars=[]\n",
    "inds = []\n",
    "limit_y = 8500\n",
    "# for i in range(len(inserts)):\n",
    "#     print(inserts[i])\n",
    "#     if i==0: \n",
    "#         b = plt.bar(np.arange(len(x_vals))+1, inserts[i], color=colors[i])\n",
    "#         if max(inserts[i]) >=limit_y:\n",
    "#             bars.append(b)\n",
    "#             inds.append(i)\n",
    "#     else:\n",
    "#         b = plt.bar(np.arange(len(x_vals))+1, inserts[i], bottom=inserts[i-1],color=colors[i])\n",
    "#         if max(inserts[i]) >=limit_y:\n",
    "#             bars.append(b)\n",
    "#             inds.append(i)\n",
    "\n",
    "plt.figure(figsize=(6.5, 5)) \n",
    "print(inserts)\n",
    "plt.locator_params(nbins=5)\n",
    "width = 0.7\n",
    "# b1 = plt.bar(np.arange(len(x_vals))+1, inserts[0],width, color=\"g\")\n",
    "# b2 = plt.bar(np.arange(len(x_vals))+1, inserts[1],width, bottom=inserts[0],color=\"b\")\n",
    "# b3 = plt.bar(np.arange(len(x_vals))+1, inserts[2],width, bottom=inserts[0] + inserts[1],color=\"r\")\n",
    "my_cmap = plt.get_cmap(\"magma\")\n",
    "# my_cmap = sns.color_palette(\"rocket\", as_cmap=True)\n",
    "my_cmap = ListedColormap(sns.color_palette(\"magma\").as_hex())\n",
    "print()\n",
    "print(my_cmap(1e+11), my_cmap(-90), my_cmap(0.5))\n",
    "rescale = lambda y: (y - np.min(y)) / (np.max(y) - np.min(y))\n",
    "\n",
    "# b1 = plt.bar(np.arange(len(x_vals))+1, inserts[0],width, color=my_cmap(10))\n",
    "# b2 = plt.bar(np.arange(len(x_vals))+1, inserts[1],width, bottom=inserts[0],color=my_cmap(0.5))\n",
    "# b3 = plt.bar(np.arange(len(x_vals))+1, inserts[2],width, bottom=inserts[0] + inserts[1],color=my_cmap(-90))\n",
    "b1 = plt.bar(np.arange(len(x_vals))+1, inserts[0],width, color=\"#2F4F4F\")\n",
    "b2 = plt.bar(np.arange(len(x_vals))+1, inserts[1],width, bottom=inserts[0],color=\"#CD2626\")\n",
    "b3 = plt.bar(np.arange(len(x_vals))+1, inserts[2],width, bottom=inserts[0] + inserts[1],color=\"#1874CD\")\n",
    "\n",
    "    \n",
    "N=7500\n",
    "plt.text(3.3, N, r\"$\\mathbf{(a)}$\", ha='center', va='bottom', fontsize=20, fontweight='bold')\n",
    "# plt.xlim(0,3)\n",
    "# height to set text\n",
    "height=750\n",
    "col_sums = np.sum(inserts, axis=0, dtype=int)\n",
    "#  add text to bar 2 and 3\n",
    "# plt.text(2, height,col_sums[1] ,ha='center', va='bottom')\n",
    "# plt.text(3, height,col_sums[2] ,ha='center', va='bottom')\n",
    "\n",
    "plt.ylim(0, limit_y)  \n",
    "plt.yticks(fontsize=font_s)\n",
    "plt.xticks(np.arange(len(x_vals))+1, x_vals, rotation=0, ha=\"center\", fontsize=font_s)\n",
    "plt.legend(ins_lbls,bbox_to_anchor=(0.47, 1), loc='upper right', ncol=1, frameon=False, fontsize=20, handletextpad=0.3) # ncol=1, bbox_to_anchor=([0.0,1,1,0])\n",
    "plt.xlabel(\"Degree of Sortedness\", fontsize=28)\n",
    "plt.ylabel(\"Latency (s)\", fontsize=28)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"./new_plots/breakdown_ins.pdf\", transparent=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 460,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "buffer search [0.07294391 8.17201935 3.07420819]\n",
      "sort [0.         0.66042852 0.88689145]\n",
      "OSM ops. [ 3.21625143  7.15429288 28.90675045]\n",
      "tree search [159.06  160.991 160.71 ]\n"
     ]
    }
   ],
   "source": [
    "org_queries = [\n",
    "    [0, 85404628,95229336],\n",
    "    [72943906,8086614723,2978978853],\n",
    "    [0,660428517,886891451],\n",
    "    [3216251428,7154292880,28906750452],\n",
    "        [1.5906E+11,1.60991E+11,1.6071E+11]\n",
    "]\n",
    "queries = [np.add(org_queries[0], org_queries[1])]\n",
    "queries.append(org_queries[2])\n",
    "queries.append(org_queries[3])\n",
    "queries.append(org_queries[4])\n",
    "queries = [np.divide(q, 1.0e+9) for q in queries]\n",
    "query_lbls = [\"buffer search\", \"sort\", \"OSM ops.\",\"tree search\"]\n",
    "for q,l in zip(queries, query_lbls):\n",
    "    print(l, q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 463,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# colors = [\"b\",\"orange\", \"g\",\"k\"]\n",
    "# for i in range(len(queries)):\n",
    "# #     queries[i] = np.divide(queries[i],1.0e+9)\n",
    "# #     print(i, colors[i])\n",
    "#     if i==0: \n",
    "#         plt.bar(np.arange(len(x_vals))+1, queries[i], color=colors[i])\n",
    "#     else:\n",
    "#         plt.bar(np.arange(len(x_vals))+1, queries[i], bottom=queries[i-1], color=colors[i])\n",
    "width = 0.7\n",
    "# b1=plt.bar(np.arange(len(x_vals))+1, queries[0], width, color=colors[0])\n",
    "# b2 = plt.bar(np.arange(len(x_vals))+1, queries[1], width,bottom=queries[0], color=colors[1])\n",
    "# b3 = plt.bar(np.arange(len(x_vals))+1, queries[2],width, bottom=queries[0]+queries[1], color=colors[2])\n",
    "# b4 = plt.bar(np.arange(len(x_vals))+1, queries[3], width,bottom=queries[0]+queries[1]+queries[2], color=colors[3])\n",
    "# plt.bar(np.arange(len(x_vals))+1, queries[4], width,bottom=queries[0]+queries[1]+queries[2]+queries[3], color=colors[4])\n",
    "plt.figure(figsize=(6.5, 5)) \n",
    "plt.locator_params(nbins=5)\n",
    "my_cmap = plt.get_cmap(\"magma\")\n",
    "# my_cmap = sns.color_palette(\"rocket\", as_cmap=True)\n",
    "my_cmap = ListedColormap(sns.color_palette(\"viridis\").as_hex())\n",
    "\n",
    "# b1=plt.bar(np.arange(len(x_vals))+1, queries[0], width, color=\"yellow\")\n",
    "# b2 = plt.bar(np.arange(len(x_vals))+1, queries[1], width,bottom=queries[0], color=my_cmap(0.9))\n",
    "# b3 = plt.bar(np.arange(len(x_vals))+1, queries[2],width, bottom=queries[0]+queries[1], color=my_cmap(0.5))\n",
    "# b4 = plt.bar(np.arange(len(x_vals))+1, queries[3], width,bottom=queries[0]+queries[1]+queries[2], color=my_cmap(0.2))\n",
    "# plt.bar(np.arange(len(x_vals))+1, queries[4], width,bottom=queries[0]+queries[1]+queries[2]+queries[3], color=my_cmap(-0.5))\n",
    "\n",
    "b1=plt.bar(np.arange(len(x_vals))+1, queries[0], width, color=\"#1C1C1C\")\n",
    "b2 = plt.bar(np.arange(len(x_vals))+1, queries[1], width,bottom=queries[0], color=\"#FF1493\")\n",
    "b3 = plt.bar(np.arange(len(x_vals))+1, queries[2],width, bottom=queries[0]+queries[1], color=\"#009ACD\")\n",
    "b4 = plt.bar(np.arange(len(x_vals))+1, queries[3], width,bottom=queries[0]+queries[1]+queries[2],color=\"#A2CD5A\" )\n",
    "\n",
    "# height to set text\n",
    "height=240\n",
    "\n",
    "N=7500\n",
    "plt.text(3.3, height, r\"$\\mathbf{(b)}$\", ha='center', va='bottom', fontsize=20, fontweight='bold')\n",
    "\n",
    "\n",
    "col_sums = np.sum(queries, axis=0, dtype=int)\n",
    "#  add text to bar 2 and 3\n",
    "# plt.text(1, height,col_sums[0] ,ha='center', va='bottom')\n",
    "# plt.text(2, height,col_sums[1] ,ha='center', va='bottom')\n",
    "# plt.text(3, height,col_sums[2] ,ha='center', va='bottom')\n",
    "\n",
    "# limit_y = 35800\n",
    "# plt.ylim(0,limit_y)\n",
    "plt.xticks(np.arange(len(x_vals))+1, x_vals, fontsize=font_s)\n",
    "plt.yticks(fontsize=font_s)\n",
    "plt.ylim(0,269)\n",
    "\n",
    "plt.xlabel(\"Degree of Sortedness\", fontsize=28)\n",
    "plt.ylabel(\"Latency (s)\", fontsize=28)\n",
    "\n",
    "plt.legend(query_lbls, bbox_to_anchor=(0.47, 0.88), loc='center', ncol=2, frameon=False, fontsize=20, handletextpad=0.5, columnspacing=0.3)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"./new_plots/breakdown_query.pdf\",transparent=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/cost_model_graphs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams.update({'font.size': 12})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "B=250\n",
    "fg=0.008\n",
    "fp=0.008\n",
    "Zr=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "def p(d,Nb):\n",
    "    return 2*(d*math.log(Nb,B)-1)/(fg*Zr*fp*Nb-2*math.log(Nb,B))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "deltas=[0.5,0.6,0.8,1]\n",
    "plt.ticklabel_format(style='sci', axis='x')\n",
    "plt.xlabel(\"Number of Pages Inserted\")\n",
    "plt.ylabel(\"P\")\n",
    "\n",
    "for d in deltas:\n",
    "    arr=[]\n",
    "    i_s=[]\n",
    "    for i in range(100000, 200000000, 10000):\n",
    "#         print(i,\":\",p(d,i))\n",
    "        i_s.append(i)\n",
    "        arr.append(p(d,i))\n",
    "    plt.xscale(\"log\")\n",
    "    plt.plot(i_s,arr, label=\"d=\"+str(d))\n",
    "    plt.legend()\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "def L(Nb):\n",
    "    return math.log(Nb,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "i_s=[]\n",
    "ds=[]\n",
    "for i in range(10000, 200000000, 10000): \n",
    "    l_i = L(i)\n",
    "    i_s.append(i)\n",
    "    ds.append(1/l_i)\n",
    "plt.xscale(\"log\")\n",
    "plt.plot(i_s, ds)\n",
    "plt.xlabel(\"Number of Pages Inserted\")\n",
    "plt.ylabel(\"$\\delta_{min}$\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ins_cost(beta, p, Nb):\n",
    "    return (1-beta)*math.log(Nb,B)+beta*(math.log(p*Nb,2)+1)/B"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_cost(p,Nb):\n",
    "    return p*(fg*fp*Nb/2 -math.log(Nb,B))+1+math.log(Nb,B)\n",
    "\n",
    "def query_cost(d, Nb):\n",
    "    return 1+d*math.log(Nb, B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost(beta,delta, p, Nb, r):\n",
    "#     return (1-r)*ins_cost(beta, p,Nb) + r*query_cost(delta,Nb)\n",
    "    return (1-r)*ins_cost(beta, p,Nb) + r*read_cost(p,Nb)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "rs = [0.01, 0.1, 0.2, 0.4, 0.5, 0.6, 0.8, 0.9, 0.99]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "beta=0.7\n",
    "p=0.005\n",
    "Nb=10**6\n",
    "\n",
    "ps=[0.01,0.005,0.001]\n",
    "deltas=[0.6,0.7,0.8,0.9,1]\n",
    "# for d in deltas:\n",
    "for p in ps:\n",
    "    cs=[]\n",
    "    std_cost=[]\n",
    "    for r in rs:\n",
    "        cs.append(cost(beta,d, p, Nb, r))\n",
    "        std_cost.append(math.log(Nb,B))\n",
    "    plt.plot(rs,cs, label=\"p = \"+str(p))\n",
    "plt.plot(rs, std_cost, label=\"B+ tree Cost\")\n",
    "plt.xlabel(\"Fraction of Reads\")\n",
    "plt.ylabel(\"Total Cost\")\n",
    "plt.legend(bbox_to_anchor=(1, 1), loc='upper left')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/microbenchmark_normal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "# fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "fontpath = expanduser(\"/mnt/c/Windows/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "# mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams['text.latex.preamble'] = 'r\\usepackage{libertine}'\n",
    "new_rc_params = {\n",
    "    'text.usetex':True,\n",
    "#     'figure.dpi':80,\n",
    "#     'text.latex.preamble':r'\\usepackage{libertine}',\n",
    "    'font.size':14,\n",
    "    'font.family':'Linux Libertine'\n",
    "}\n",
    "mpl.rcParams.update(new_rc_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars(series1, series2, x_vals, series1_lbl, series2_lbl, exp_type, plot_name, show_legend=False, plt_text=\"\"):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "    width = 0.35       \n",
    "    plt.bar(ind - width/2, series1, width, label=series1_lbl,color='white', edgecolor='#EE2C2C', hatch=\"xxxxxx\", align=\"center\")\n",
    "    plt.bar(ind + width/2, series2, width,\n",
    "        label=series2_lbl,color='white', edgecolor='b', hatch=\"//////\", align=\"center\")\n",
    "#     if plot_name==\"micro-inserts\":\n",
    "#008000\n",
    "    text_height=15.5\n",
    "    if exp_type==\"range\":\n",
    "        plt.text(N-1+0.25, max(series1)+1, plt_text, ha='center', va='bottom', fontsize=20, fontweight='bold')\n",
    "    else:\n",
    "        plt.text(N-1+0.25, text_height, plt_text, ha='center', va='bottom', fontsize=20, fontweight='bold')\n",
    "    plt.ylim(0,18)\n",
    "    if plot_name==\"qs-queries\":\n",
    "        plt.ylim(0,5)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.xticks(ind, x_vals, fontsize=20)\n",
    "    plt.xlabel(\"K (\\%)\", fontsize=20)\n",
    "    plt.ylabel(exp_type + \" Latency\"+ \" ($\\mu$s)\", fontsize=20)\n",
    "    if exp_type==\"Operational\":\n",
    "        plt.ylabel(\"Latency/Operation ($\\mu$s)\", fontsize=20)\n",
    "    if exp_type==\"range\":\n",
    "        plt.ylabel(\"Scan Latency (s)\", fontsize=20)\n",
    "        plt.xlabel(\"Selectivity (\\%Entries)\")\n",
    "        plt.ylim(0, max(series1)+2)\n",
    "    if show_legend:\n",
    "        plt.legend(bbox_to_anchor=(0, 1.02), loc='upper left', fontsize=20, frameon=False, ncol=2, columnspacing=0.5, handletextpad=0.5)\n",
    "    plt.tight_layout()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "    plt.savefig(\"./new_plots/\"+plot_name+\".pdf\",transparent=True)\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_s = [0,1,5,10,25,50]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bplus_inserts = [12645.38, 13845.2, 13912.3, 14022.84, 14417.68, 14702.36]\n",
    "osm_inserts = [1192.30, 2070.43, 2467.63, 3045.86, 9862.72, 11258.41]\n",
    "\n",
    "bplus_inserts = np.divide(bplus_inserts,1000.0)\n",
    "osm_inserts = np.divide(osm_inserts,1000.0)\n",
    "plot_bars(bplus_inserts, osm_inserts, x_s, \"$B^+$-tree\", \"OSM Tree\", \"Insert\", \"micro-inserts\", False, plt_text=r\"$\\mathbf{(a)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bplus_queries = [2886.1, 2877.14, 2853.76, 2882.38, 2868.54, 2826.2]\n",
    "osm_queries = [3150.37, 3401.62, 3477.73, 3522.71, 3517.83, 3537.70]\n",
    "\n",
    "bplus_queries = np.divide(bplus_queries,1000.0)\n",
    "osm_queries = np.divide(osm_queries,1000.0)\n",
    "\n",
    "plot_bars(bplus_queries, osm_queries, x_s, \"B$^+$-tree\", \"OSM-tree\", \"Lookup\", \"micro-queries\", True, plt_text=r\"$\\mathbf{(b)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "## MIXED \n",
    "bplus_ops = [8991.7, 9091.7, 9239.80, 9389.08, 9449.59, 10054.98]\n",
    "osm_ops = [2377.79, 3041.98, 3271.26, 3618.11, 6999.42, 7935.87]\n",
    "\n",
    "bplus_ops = np.divide(bplus_ops,1000.0)\n",
    "osm_ops = np.divide(osm_ops,1000.0)\n",
    "\n",
    "plot_bars(bplus_ops, osm_ops, x_s, \"B$^+$-Tree\", \"OSM Tree\", \"Operational\", \"micro-mixed\", False, plt_text=r\"$\\mathbf{(c)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "bplus_data = [9011988.2,61065322,32384340.1,322980400.8,621116082.6,1281037398,2975214884,5803396917]\n",
    "bplus_data = np.divide(bplus_data, 1e+9)\n",
    "osm_data = [7309693.97,56200414.95,28789846.34,319501853.1,618069591.2,1203562216,2896995003,5663908700]\n",
    "osm_data=np.divide(osm_data, 1e+9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_vals_range = [0.01, 0.05, 0.1, 0.5, 1, 2, 5, 10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bars(bplus_data, osm_data,x_vals_range,\"B$^+$-Tree\", \"OSM Tree\", \"range\", \"range\", False, plt_text=r\"$\\mathbf{(d)}$\" )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaAAAAEQCAYAAAD2/KAsAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nO2d328c15XnP8eTt+zKbckGMsDGI7VmsRnAWMgU9W5bVPZ5ZUqa56xF5g9wyGj/gFVann12SAXzvBLpvDtsxQbmzRbpeV1k2J6dLDAZJCLp7CwWCGCffagqutXqX/WjWbfqfj/AhVg/+nYdnNY991vn1ilzd4QQQoiz5qW6L0AIIUScKAAJIYSoBQUgIYQQtaAAJIQQohYUgIQQQtSCApAQQohaUAASQghRC7UHIDPrmtm+ma2Z2ZKZrZrZlpkt1X1tQgghFsd36r6AIXpAB+gDm+5+UPP1CCGEWCBWdyUEM+sCHQUcIYSIi9pvwQkhhIiTYG7BmVkH6AIn7j6o+3qEEEIsllAU0B1gGRgAHTPbSQOSEEKIllJ7DggS9ePuJ0Pba8ANd7815tw1YA3gu9/97tUf/OAHZ3ehQgghcrG/v/8Hd39t3LEgAtAo6cKEQ3e3aectLy/706dPz+iqhBBC5MXM9t19edyx2m/BpYpmlKP0mJ4FEkKIllJrAEqVzlb67zi0GEEIIVpKrQEoXe22PmbV223gYDgvJIQQol3UfgsOOBpWQOnqt3Xgbn2XJIQQYtHU/hyQu++m9d9WSErxXAZu6VkgIYRoN7UHIEiCUN3XIIQQ4mwpFYDM7BxwPt08cvc/lr8kIYQQMZArAJnZFeDHwArwCsly6QFgQNfMXkm3HwF9d//7ai9XCCFEW5grAJnZdWAT2Ae23P3HM85/E/hrM+sBPXf/dekrFUII0SpmBiAz+xnwD+7+w3k7dfcvgC/Sz79rZvfd/V7xyxRCCNE2pgYgM7sL3Hf3r4p+gbt/ZGZ9M7vp7r8s2o8QQoh2MTUAufvDKr4kDWAKPkIIIU4p9CCqmZ3L2tC+m2Z238zeqe7yRIisr6/XfQlCiBZQdBn2A8CBPeCXZvYhycvkfkqyGq5Rt9tO3noLf/as7suYiF24QOfTT2ee9+DBA7a2thgMBqytrdHr9eh0ktcq9ft9tra22N3dZWlpiV6vx8rKyuln+/0+6+vrHB0d0ev1WFsbVyM2YTCo/hnhfr/P3t4ely9fBuDk5IROpzP1Oqb1c+HCBYDTPra3t3P39frr8Nvf5vrImfL978M//dPs887qdzGLEH0sasbdczfg3aG/LwFfA+fGHV9ku3r1qlfB0Rtv+NEbb/ifPvvM//TZZ0Fuz8ve3p4Dfnx8PPY44FtbW2OP7ezs+N7e3sz+e73e3NczDxsbG76xsTH2elZXV+fuZ2dn54V+Dg8PfXV1NVc/GeD+ySfur76a/Ose1jbMb8uifxezCNXHYvEAT31SLJl0YFoD3hn6++7oFwwfX2SrMgCFEmjGbecJQO7JYLKzszP2WLfbnfgfddIANMzq6urEQawIGxsbUweOra0tX1lZmauvbrc7dv/e3l7hABRKsBm3nScAJecv7ncxjZB9LBbPtABURTHSVeB/jOx7pYJ+RUFWV1d59OjRC/sHgwErKyvs7havfJTdNqmCwWDAgwcP6PV6E89ZW1vj6dOnc13z0dHR2P0rKyucP39+7LFZ7OzAW2/Bp5/CrVthbedlkb+LSTTBx6JGJkWmaQ14F3gH+AlJNYRz/u3tuA+BK0X6zdt0C248Ozs7zpjp8c7Ojh8fHzvwwi2Vw8ND39/fn9rv3t5e6dnwMKurq760tDTzvI2NjYkz32HG2ZUxy7bx/SX/1q10Jm3nVUCL+l1MI3Qfi8VD1QrI3T8iKb8DcNXd/5hWP1gHvgLGvn5VnA1ZErnf779wrNPpsLKyws7OznP7Dw4OWFqa/gLara0tbt++/cL+fr/P9vY2u7u7bG9vj/3ecfT7fZaXZ/9ULl++zGAwmLn4odfrcePGDba3tzk5ef5VUrNsm0QISmfSdl4W9buYRhN8LGpkUmRqQlMOaDIrKyu+trZ2un18fHw6c9za2vJOp/Pc+ZNyA6N9jjIuKdzr9eZSSsBcCxr29/enznxHv5tkhaZ3u13f2Njww8PDmZ8bf31hKJ2qckDui/ldTCN0H4vFQ9UKaPj5n5H9d83sfTO7WKRfUR23bt3i8ePHp9v9fv90Bnz79m1OTk44ODgA5svr7O7ucuvWrRf23717l3v3nq+ytLGxwebm5gsz1HHMk0/Kk3Pa2NjA3dnb22N1dZXd3V0uX758amteQlA6VeWAoPrfxTyE7mNRI5Mi07QG/APJ0uuPgfcZyfkA7xfpN29TDmgy2T397L746Ex2aWnpVLnMM8sdt/ptb29v4n37paWlmf0CY5fmjpItIS46y11bW5srvzBK23JA7tX/LmYRuo/F4mEBq+CuAneAL0lez3BgZl+b2efpQ6nXCkdEUQmdToelpaWxq54A7ty5k2vV07jZ8GAwmDpznXU/f2VlZa6HWrPv6Xa7XL16lcuXLz/XZn1fr9djMBjMpchGCUHpVJUDgup/F7Nogo9FjUyKTHka8DLJO4K2gKfAxSr6ndWUA5pOr9fzbrfre3t7L6iXw8PD05nwrJnuzs7O2JxOWQWU3fef9VzR0tLSzDzC8fHx1HO63W7u55famANyr+53MQ+h+1gsHhb8HBDu/pW79919neTB1G4V/YpyrK6uMhgM2Nvbe0GpdLtdut0um5ubz5VeGcejR4/Grn5bXl7m6OjohVlnlkeY1e/S0hJra2vcv3//dN+DBw/Y3d09vZ/f7/c5OTlhY2Njal/ZdU6jSD4jBKVTZQ4IqvtdzEMTfCxqZFJkKtOA9xbR72hTDmg23W534qxxY2Njrmc0Zj3FPnqPf2NjI1e5nrW1Nd/a2vL9/f3TGeze3p7v7+/7ysrKXLPa4+Pj0xVRo2xsbBSazbcxB5RR5ndxfHw8V15nmFB9LBYPUxRQoWKkZvYYeAb8Cnji7n+sLiSKKllfX2d1dXXssTt37jx3f30cu7u73LlzZ+LxtbU1+v0+Dx48oNvtcnR0xLVr1yZ+5zi2trbo9/uns9tr164xGAw4PDxkb2/v9LxZq7KyQpqbm5unhSqfPXuW+3qGCUHpTNp+++1CJgHlfheDwYDt7W3W19fpdue72RGyj0V9WBKgcn7I7F2Sh05XSNbjD4A+ySu7LwNdd588alXE8vKyP336tHQ/Jzdu4L/7XQVXtBjse9+jM/Sf9Cy5devWCw8nnhWbm5vPlXDZ3d0900GmLdWwQ6ZuH4vFY2b77j72aeRCCsiTSggfpZ0vAdeBGyRBCeDQzO4Dv3L3T4p8x1lS1+AeOnWvKMpWNXU6Hfr9/tyz7apo+uDeBOr2saiXou8DOsXdD4AD4AOAtCTPCklA2jQzB3bPQhGJann8+PHU22+L5tq1a1y9epWVlRX6/T6Hh4e1XYtYDPJx3BS6BZfrCxKFdClVTZVS1S04MZ4bN248d3/+rDk5OeH69esMBgMePnyoWzMtRD5uP5XfgsvDkEISDaPuJa2dTof9/f1ar0EsFvk4bqY+B2Rm706q+5YHMztnZjfnPLdjZltlv1OUp67FB0KIOJgagNLbZv913uAxjnTF3D13/+WcH3kI6M1SQgjRcmZWQnD3nwJfmdljM7tvZldmfcbMLprZz8zsY+DY3e/N+kz6uRWSJd1CCCFazlw5IHd/AjxJV7j9tZn9gqT+2wnfBozLJCV4npE8E7SbBq+5MLMs4XCISvkIIUTrybUIwd2/AL7Its3sZb69XXbk7l+VuJbb7r5tZmsl+hBCCNEQSq2CSwNOmaADnN56ezzzRCGEEK2hkmrYZUhvvXXcfa7H7s1szcyemtnT3//+9wu+OiGEEIui9gBEcutt7jdgufu2uy+7+/Jrr722yOsSQgixQGoNQGmVhH6d1yCEEKIeFl4JYQZd4JqZDe9bATpm1gM+z6OOhBBCNIdaA1AaXJ4LMGa2AVxz9816rkoIIcRZEEIOaJQLdV+AEEKIxbOQAGRm7xT4TDe97bYKrJjZVpojEkII0UJK3YKbUpZnE/h1nr7cfZB+TrfehBAiAgoFoLTA6A5J2Rwbc8qlMhclhBCi/RRVQNfcfeLtOzP7ecF+hRBCRELRHNDnM47rNpoQQoipLGoVnG7BCSGEmErRALRnZjfN7MroG1PT7bne/yOEECJeiuaAniscamY+vAk4QgghxBSKKqAD4BV3fyltfzbUXgI+qvAahRBCtJCiAejujJfPaRGCEEKIqRS6BZe+GTXL96yQFBUdAH13/6O7f1ndJQohhGgjhSshmNldoEcSeDJ2zGzD3f976SsTQgjRagrdgjOz6yRvMT2fvRzO3ZdJCom+ZmY3K71KIYQQraOoArrk7h+M7kxfq/3TVB0JIYSYwsmNG/jvfldZf/a979HZ26usv0VTNAAdzTj+rGC/QogZnLz1Fv6suv9iduECnU8/ray/KqjaRghzcB4OPv/mb/8WgH/90Y8Kb2d/N4WiAej8jOPdgv0KIWbgz549N9iUHbiqHuirYPiaqhiYh7dDo+32TaNoAPrSzO4D/83d/0+2c6gKQljTDBEFMSgDIdpE0WXYT8zsFeB/mdkzksoIHRJltOnuud4FJEQVxKAMMv71Rz9q/cy57fZlVGVfTLfgcPddYDddEZc9B/R0xgOqQgghBFDyjaiQqCHgyfA+Mzvn7n8s27eohqpX2kCYCV2IQxkAlSq9UKlSGQxvh0bb7ZvGol7H8HBB/YoC+O9+d/ojheQHW3a76oAmhIiPmQrIzH4CrLn7vx/a9w2TK16rGnaASBm0w76MGPzZdvsylAOazi4jr18A+sCtSfkeM3tc9sKEEEK0m5kBKC0sOnpLbV3VsJtFlcog5JlWDMoA4lB6ygG1w75pFMoBjat2PfxmVFXDFkIIMYtCq+DM7D13/8XI7stm1gVeIVmO/felr05UhpRBO+zLiMGfbbcvI4Y7E5Mougz7L0d3pO8Iyt4TdBNQABJCCDGRogFo4io3M7sIXAN+WbBvsQCUA2rXzDkGpaccUDvsm8ZcAcjMLgGrwA3gerpvY9ypwCFwq6oLFEII0U7mCkDpooIPgA/MbBVYdvefVnURaZ/ddPMysO/u21X1P41Y3schZdAO+zJi8Gfb7cuI4c7EJHLfgnP3XTMbewuuSAmeNPgcpLXlsn37ZtZx9wd5ry8vsb+PQwgh6qJoNeyPJhzKVsK5u8+bA7pH8mDr8LNDfWAdWHgAgjhmWsoByZ9Nsg+UA2qLfdMo9BzQMGZ2LmvAMUlV7Bs5utgEHo3s66T9CCGEaCmFq2Gn5XZWSYJOB/gq/feQRL3Mhbv3R/rtALdJFzucBVIG7ZlpxaAMIA5/tt2+jBjGn0kUfRD1PvDI3W+n29fT1zJgZm9SoBipma0AS8AF4Kq7SwEJIUSLKaqABiN5oEvZH+7+hZldydthqoT66aKETTPbdPfRIqiY2RqwBvD666/nv/IxxDDTUg5I/mySfaAcUFvsm0bRHNDou4pfGdnuFuw3e9PqISMvuRs6vu3uy+6+/NprrxX9GiGEEDVTVAFZ+nDqBrBFolw+JlEmxySLEMpUQugDPTNbcveDEv3MhZRBe2ZaMSgDiMOfbbcvI4bxZxKFFFB6+61LUvngJK0D9wT4kiQAzfUkppl1zew4Xbo9THbrrbCSEkIIETaFV8Gliw6eDG0/AB6Y2csz3hU0TAd4ChyN7M8Cz8LVD1Q70/qrw7/jX6y6a/ve9+Cf/7l8P8oBtWvmHIPSUw6oHfZNo5ACMrN30orXL5Aj+JDeXhunljaB7SauhPuX/9fBHT75BF59Nfm3zHaFVYIq5T9++SlmVNYqWk8iCnDly08q9eXFi3VbNJ6/Ovy7Su388z+v26IW4O65G/AYeL/IZyf0twb0+DantDHP565eveplOXrjjdP2p88+8z999lmpbXD/5BP3V19N/nUvt50UlajGxirsy7YzO8val21XZWdV9h298Yb/u+/+wZPpQDXt+98vb2NmZ5X+hOp+r+7V+rJKf2bXVdX/zyr/b1Zl79Ebb5S/qIoheT/c2DG86Cq4PXf/m0kHJ6mjKUFw29033f2Bu6/7GdSAWyS3bsHODrz1Fnz6abntkKnCvmw7RP73/71QmZL95BP47W/rtmgyVf1eP/20Lgvmo6rf685ObSZMpeo7EwtXepMi07QGXARuAlcmHP+wSL95W1UKSMpASq8pyiCzU8qgHf4Mffypwp8sQAH1gV8AB2b29Uj7hvRB0VhpuzLIiEHpSRm0QxlkxODPKsefhftzUmSa1khWrl2acKwDPC7Sb96mHFA+G0OeaYWo9EJUBpmdUgbt8Gfo4497mAroricvqRsX0E6A+wX7bQUxKAOIQ+k1ZiZZkhiUAcThzyrHn4X7c1JkmtWAc8BdhvI9wJvAxaJ95m3KAeWzMeSZVohKL0RlkNkpZdAOf4Y+/gSZA0rL8BwAV4HzQ8HsC5KX0l0sExSbTgzKAOJQeo2ZSZYkBmUAcfgzhhzQ/aG/r485/k6RfvM25YDy2RjyTCtEpReiMsjslDJohz9DH3/cA1RAJIsQTmPYmOOdgv22ghiUAcSh9BozkyxJDMoA4vBn63NAwM2hv8cpoPtF+s3blAPKZ2PIM60QlV6IyiCzU8qgHf4MffwJMgcEXDCz97MYlu00s4tm9og5q2G3lRiUAcSh9BozkyxJDMoA4vBn63NASVDjJ8A3JC+n+0367zOG1NGim3JA+WwMeaYVotILURlkdkoZtMOfoY8/7mEqINz9A5I3oa4BD4Db7n7B3cu8iK4VxKAMIA6l15iZZEliUAYQhz9bnwMKpSkHlM/GkGdaISq9EJVBZqeUQTv8Gfr4E2oOSEwhBmUAcSi9xswkSxKDMoA4/BlFDigJbJwD3gHe44ye/RluygHlszHkmVaISi9EZZDZKWXQDn+GPv64B6qAzOwucEJSGfunQN/MnpnZfy4fFptNDMoA4lB6jZlJliQGZQBx+LP1OSDgXeBXwJsj+5fS/Y2qhCBlUP9MK0SlF6IyyOyUMmiHP0Mff0LNAV1z9x96UvttOJgduPsPgRuFI2ILiEEZQBxKrzEzyZLEoAwgDn+2PgcEvFvmeFVNOaB8NoY80wpR6YWoDDI7pQza4c/Qxx/3MBXQLE6GN2Krjh2DMoA4lF5jZpIliUEZQBz+jCEHdI4JFQ+Am4y8Ewh4VOR7ZjXlgPLZGPJMK0SlF6IyyOyUMmiHP0MffxadA/pOwbj1j0DHzMZVwjaAoWPG+IrZrSUGZQBxKL3GzCRLUqUyePvt2syYSQz+rDoHtFB/TopM0xrJ6xguzXluB3hc5HtmNeWA8tkY8kwrRKUXojLI7JQyaIc/Qx9/3MPMAd119y/nDHAnwP2C39NIYlAGEIfSiyFnAHEoA4jDnzHkgC6SVEB4h5F8z1k25YDy2RjyTCtEpReiMsjslDJohz9DH3+Ceg7IzG6a2RFwSFIBYQ84TCsg/JdKI2ODiUEZQBxKrzEzyZLEoAwgDn+27jkg4GWSvM9vSN4DdB14M/33LtADjoDPgXPz9DnS/yrJax22SILa6jyfUw4on40hz7RCVHohKoPMTimDdvgz9PHHfbEKaN5VcA+BLXd/OObYk/TfTTPbSM+9M28ANLNV4MDdB+l2B9g3s667P5i3n5CIQRlAHEqvMauJShKDMoA4/NmqHBBJpevrs84bOv9d4L0c56+N2beaXJpyQCEqg1iUXojKILNTyqAd/gx9/AkhB/SKuz+ZfdppQPuI5E2pMzGzLrBlZksjhw7S46P7G0EMygDiUHqNmUmWpDE5g5LE4M9W5YBIllznzenM/RmS/FFnZN8SycOrnWmfVQ4on40hz7RCVHohKoPMTimDdvgz9PHHvX4FVKSKwdyfcfdNT54VGuYOSV5odH8jiEEZQBxKrzEzyZLEoAwgDn+2LQf0s1nnVPGZoc92gGOgO+H4GsmKvKevv/56udDs4d+DDVEZxKL0QlQGmZ1SBu3wZ+jjTwg5oD0ze3/egGZm90leSleUHeCWp6viRnH3bXdfdvfl1157rcTXLI4YlAHEofQaM5MsSQzKAOLwZ6tyQEkA4zHwIfBvp5xzEXgE3J+nzwl99ICVec9XDiifjSHPtEJUeiEqg8xOKYN2+DP08ce9fgWEu98G/gj8o5l9bGb3zey99N9HZvY5SXWEgbvfKxIIzWwN2HP3fpHPh0QMygDiUHqNmUmWJAZlAHH4s1U5oOEGdElukR0B3wy1x8xZHXtCv6uMKB+SlXBj80BZ03NA+WwMeaYVotILURlkdkoZtMOfoY8/IeSAhoPVwN1vuft5d39pqN32Oatjj2JmK8B5YGBm3bQtAes+IQ8UOjEoA4hD6TVmJlmSGJQBxOHP1uWAFtVIVrz5hHY46/PKAeWzMeSZVohKL0RlkNkpZdAOf4Y+/rjXqIDM7Odpzud9Mzu3gOB34u42oV2u+vvOihiUAcSh9BozkyxJDMoA4vBn63JAJFWvHwMfk9SGy13xehFNOaB8NoY80wpR6YWoDDI7pQza4c/Qx58gckDu/sSTPM9/Ar4EfpEqo/cWoYyaTgzKAOJQeo2ZSZYkBmUAcfgzmhwQSeXr2pSRckD5bAx5phWi0gtRGWR2Shm0w5+hjz/uASigKcHrI/9WGR2TKKNHZnazZFxsNDEoA4hD6TVmJlmSGJQBxOHP1uWA8ja+VUaPgJuL+A5XDii3jSHPtEJUeiEqg8xOKYN2+DP08SeIHFCBoPaRJ9UT1oALZvYrM3u0iO8KkRiUAcSh9BozkyxJDMoA4vBnNDmguptyQPlsDHmmFaLSC1EZZHZKGbTDn6GPP+4BKiAzu1JxHGwVMSgDiEPpNWYmWZIYlAHE4c/W54CAz4t8ruqmHFA+G0OeaYWo9EJUBpmdUgbt8Gfo40+oOaDLaXWEm3oO6EViUAYQh9JrzEyyJDEoA4jDn63PAQFvDv19nWTV2ztF+irTlAPKZ2PIM60QlV6IyiCzU8qgHf4MffxxD1ABufsXQ38/cfePgP1UEUVfHSEGZQBxKL3GzCRLEoMygDj82foc0LhGUgnhKcm7gu6n2wtVRcoB5bMx5JlWiEovRGWQ2Sll0A5/hj7+BJkDyiodmNmVtGL2EXCL5HXc5939nrv/gkQVvWtmF0tHygYRgzKAOJReY2aSJYlBGUAc/owhB3QE/AZ4BrwPvDzj/IVUQ1AOKJ+NIc+0QlR6ISqDzE4pg3b4M/Txxz1ABZQGoB+7+wV3/xt3/2rSiWb2XsHvaCwxKAOIQ+k1ZiZZkhiUAcThz9bngICf5Dj3MQvKBSkHlM/GkGdaISq9EJVBZqeUQTv8Gfr4E2QOyN0/MLNzo1WvzezSaL7Hk2rZvy7yPU0lBmUAcSi9xswkSxKDMoA4/BlDDugKybM//8CIugHeBK4U6TdvUw4on40hz7RCVHohKoPMTimDdvgz9PHHPUAFBCx7UvH6L31E3XjyjFC3cERsATEoA4hD6TVmJlmSGJQBxOHPGHJAU1e1zTpeVVMOKJ+NIc+0QlR6ISqDzE4pg3b4M/TxJ8gcEHB5xvFrBfttBTEoA4hD6TVmJlmSGJQBxOHPGHJAbwIfA2+P7L+S7j+TunDKAeWzMeSZVohKL0RlkNkpZdAOf4Y+/rgHqIA8yfN8ADw0s6+zBjwBtj2yVW+jxKAMIA6l15iZZEliUAYQhz9bnwMabiQLDt5lqEL2WTXlgPLZGPJMK0SlF6IyyOyUMmiHP0Mff0LNAQ0HsIEnK+JOK2Sb2Ttl+20yMSgDiEPpNWYmWZIYlAHE4c/W54CyRpLzGdc+LtPvvE05oHw2hjzTClHphagMMjulDNrhz9DHH/fFKqDvFAlaZvYusAMcAjbmlEsF+uwBj9z9oMg1hUQMygDiUHpVziTffrs2M2YSgzKAOPzZ+hwQ8LMZx38+Zz9dYAvoAcfASp7rUA4on40hz7RCVHohKoPMTimDdvgz9PEn1BzQ5zOOb84Z/Abuvu7umyQVtltBDMoA4lB6jZlJlqQxOYOSxODP1ueAgHdnHM9dC47kdl4tCkjKoP6ZVohKL0RlkNkpZdAOf4Y+/riHqYD2zOxm+kbUc8MH0u17xUNi84lBGUAcSq8xM8mSxKAMIA5/xpAD+makfT3UvgG+LtBnbQpIyqD+mVaISi9EZZDZKWXQDn+GPv6EmgM6AF5x95fS9mdD7SXgo1JRcQpmtmZmT83s6e9///tFfU0pYlAGEIfSa8xMsiQxKAOIw58x5ICmVj0ALhXoUzmgMdshKoNYlF6IyiCzU8qgHf4MffxxD1ABufsX6RtR75rZh9l+M3vTzC66+5flQ2NziUEZQBxKrzEzyZLEoAwgDn/GkAO6RPI21J+TPDw6fOw6cLFAn8oBjdkOURnEovRCVAaZnVIG7fBn6ONPqDmgNU/ehvpjYHskoD0h8jeixqAMIA6l15iZZEliUAYQhz9jyAG9O/T3C+/+ocAbUVEOqDHKIBalF6IyyOyUMmiHP0Mff9zDVEA+9Pe4WnDX5unEzDpm1jOzHRLV1Eu3VwpeVxDEoAwgDqXXmJlkSWJQBhCHP2PIAd0F3vcRBQRcBB7RsDeiShnUP9MKUemFqAwyO6UM2uHP0MefIHNA7v4QMDP7Btgxs9+Y2TNgn2RRQtRvRI1BGUAcSq8xM8mSxKAMIA5/tj4HlDXgZZK3od4Frpfpq0hTDiifjSHPtEJUeiEqg8xOKYN2+DP08cc9QAU0FLy+8uRtqA+ZXSE7GmJQBhCH0mvMTLIkMSgDiMOfMeSA3huz700SNfQeBaphF2nKAeWzMeSZVohKL0RlkNkpZdAOf4Y+/gSZAwL+ckwg+8ITNfQL9BxQ65UBxKH0GjOTLEkMygDi8Gfrc0DA/SnHLk47XmVTDiifjSHPtEJUeiEqg8xOKYN2+DP08cc9AAVkZpfM7Cdm9isz+xrYMLOvx7RvgD2SpdjREoMygDiUXmNmkiWJQRlAHP5sdQ4IWAV+lvdzi38I968AAAo2SURBVGjKAeWzMeSZVohKL0RlkNkpZdAOf4Y+/gSXA3L3XSaseBt9O2qsxKAMIA6l15iZZEliUAYQhz9bnwOa1Ph2JVzuWnBFmnJA+WwMeaYVotILURlkdkoZtMOfoY8/7oEpoFHS9wKdS9XPMTAAbpTtt8nEoAwgDqXXmJlkSWJQBhCHP1udA8oa8Bj4BngGfA0cpdu/QbXg3L29yiAWpReiMsjslDJohz9DH3+CywEBmNl9kppvL7n7BeCH7n7e3V8CbqfBKFpiUAYQh9JrzEyyJDEoA4jDn63PAQF3R7bfG9luVCUEKYP6Z1ohKr0QlUFmp5RBO/wZ+vjjHqACIrntNswrI9vdgv22ghiUAcSh9BozkyxJDMoA4vBn63NAJCvdLgEfAldIVr99DPwFcA74sEi/eZtyQPlsDHmmFaLSC1EZZHZKGbTDn6GPP0HmgNz9IxKVY8CJu38BPAG+JFkJt1cuLDabGJQBxKH0GjOTLEkMygDi8Gfrc0DTGvBy1X1OasoB5bMx5JlWiEovRGWQ2Sll0A5/hj7+uAeogEYxs7tm9p6ZvQ/cMrN3qui3qcSgDCAOpdeYmWRJYlAGEIc/W58DmtRI8kJ7wNdV9jupKQeUz8aQZ1ohKr0QlUFmp5RBO/wZ+vgTZA5oSjD70t1vAF9V2W/TiEEZQBxKrzEzyZLEoAwgDn9GnQNKAh4/X0S/o005oHw2hjzTClHphagMMjulDNrhz9DHH/cGKaAhThbUbyOIQRlAHEqvMTPJksSgDCAOf7YqBwS8P+ucMZ/5Sd7PFGnKAeWzMeSZVohKL0RlkNkpZdAOf4Y+/oSQA7pWIK6dL/CZ1hCDMoA4lF5jZpIliUEZQBz+bFUOiG8rXudpX8/qt4qmHFA+G0OeaYWo9EJUBpmdUgbt8Gfo44/7YhXQd+aIUQfAVo6YZsBGjvMxsyVgheRdQueBgbv38/QREjEoA4hD6VU5k3z77drMmEkMygDi8GfbckA/m3VOmc+QlPTZGdm3AyzN+qxyQPlsDHmmFaLSC1EZZHZKGbTDn6GPP7XngNz9pwWCWp7PbPKiwroP9PJ+byjEoAwgDqXXmJlkSRqTMyhJDP5sVQ5o0Y2keGl3ZF8nuTTlgEJUBrEovRCVQWanlEE7/Bn6+ONeswJaJGbWBTruPhje7+4n6fGlWi6sJDEoA4hD6TVmJlmSGJQBxOHPVuWAFtmAJSYoHcCBlWmfVw4on40hz7RCVHohKoPMTimDdvgz9PFn0TkgS47XQ6pw9t3dxhxz4IaPrIYzszVgLd38D8D/XPiF5uNV4A91X8QZEIOdMdgIsrNNhGjjX7j7a+MOzLMMe+GYWcfT226zcPdtYHvBl1QYM3vq7st1X8eiicHOGGwE2dkmmmZjrTkgvq0Z91zlBDPrpH8ene3lCCGEOCtqDUCeLD44IVn1Nsz59PjBmV+UEEKIM6FuBQTQJ3kYdZhuur+JBHt7sGJisDMGG0F2tolG2VjrIgQ4XYq94+5Xh/btAPelgIQQor3UHoAAzGyFRPUMsn9HV78JIYRoF0EEICGEEPERxDLsptO2at7TMLMe8Kitt0ezW8Ik9QmfkijyG8BW022e5rs2/IbNbJXk2q+S+G3L3XeHjjfet/Pa0BR/KgCVJP1B3HP3W0P7dszsqCk/6lmkNm6SrFhcA/bqvaIzoUeyOrMPbDbVl/P4rg2/4TT4HKQra7NHOfbNrOvuD0ZOb4NvJ9rQJH/qFlxJzGyLZBFFf2jfEtBz9xv1XdliMLNDYD3E2VQVDNUnDOo/ahVM8l0bfsNmtpY+pD68b5XELku3G+/beWxokj9DWIbddG6TyNxhBiTyV4gm0OjfcDoob40pXnyQHm9kUeMSNMafCkAlaGs1b5HcwjGzpdTHraUNv+H02h/w4qCbPeD+3P42+HaSDU3zpwJQOUYrOIxyfsZxESZ3gGWSgauT3j+f5eum0orfsLtvjqkneYckL3Qysq/pvp1mQ6P8qQAkxBDpzPG+u/fd/SS9174HPKz50kQO0gF5DThNxLfBt22wYRgFoApo4AxKTGHMTLoPrNZxLWdFC3/DO8CtSbeihmicb+exoSn+VAAqh6p5t4z0fVOjHKXHgrp/XhGt+w2nzzv1JrxLbJRG+XYOGxrlTwWgEqiad7sYWk01KTk9muRuPG37DacD9N6Y4NN4385jQ9P8qQBUnrZV846W9D/v+uhtG5JlraPJ7DbRit9w+tzPc0/8ZyvF2uDbHDY0xp8KQOXZBO6N7FtP94vmcTQ8w0xvXawDd+u7pIXT+N9wWtD4PDAws27alnh+wG6Db+exoTH+VCWECmh7Ne/0R36PxLZVkgf8+oy51dEGhmqKdYDLJPmE4G/RjGNe3zX5N5zaeDzh8MDdLw+d23jfzmNDU/ypACSEEKIWdAtOCCFELSgACSGEqAUFICGEELWgACSEEKIWFICEEELUggKQEEKIWlAAEkIIUQsKQEIEQvqA4fD2hpmtmtnapOrGaamZrZF94wpWChEcCkBCzImZ9cxs38zczLbSp81Hz8mO7+V542ZawXm4MsEGSX2vXXffBh6a2UrWZ1pqZhV4AvRGunuc9idE0KgSghA5SNVFz91fmXA8Cxxzlz1JA1nH3XeH9h2OlJBZc/fttL7ZeZISK9nnHky4ziDLrwiR8Z26L0CItpAqkt0CtcXW3f3WjHOO4Nty+lkRSne/Ou7kNFjtEWAFZCEydAtOiAoYehVAruCTKpoixTB7zK7ifNCUF62JOFEAEqIk6S20QcGXfd0BHuX8viWY6+Vij0jK8AsRJApAQpQgVT5LJd40uTLhs7tT1EuPOd7tkvb7wkIJIUJBAUiIgqTK5wZwb9Iy6TmY9Ln7wLqZddIg10+/cwPYyvEGz/MFr0uIhaMAJEQBhm6DrZPkcHIve06D1thA4u4nad/ddCn2SboE+0a2Wi4LTqPPD41wVCI4CrFQFICEyE8HOD+0xPkusDbuuaAZZMupJzJye26LNKeTBpWHaXDanfLw6QCpIBEoCkBC5Odk+PmaNEg8IAkQCyFVOXtDq+zu8fzihYGUjmgaCkBCVIC7bwLnc1YgOAJmVksYeuZn+IHT0eXbT4HlMR/vpt8jRHAoAAlRHbeAjXlL8KQLCeY5d9yqt/MM5Y+mLEo4n2PBghBnigKQEBWR3pbrAzs5PjZVnUx55ucpQ8FrygOtRR5yFeJMUAASYk7S22vrQGdcMdI0CHSBpbQo6TyLEvozFFMvXQ03yhbJEvCM5dEqDOn15HrIVYizRMVIhaiR7FmiNIc0emyVkQUPY45nHIwJQD3gUYmHZIVYKApAQtSMme25+43ZZ4bRrxBVoQAkRM2Mex1DBX1OVU9ChIByQELUTBokrlX1HE/azzUFHxE6UkBCBIKZrVahgqrqR4hFowAkhBCiFnQLTgghRC0oAAkhhKgFBSAhhBC1oAAkhBCiFhSAhBBC1IICkBBCiFr4/8qlqUAt7KgdAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "osm_qs_queries = [2886.1, 2877.14, 2853.76, 2882.38, 2868.54, 2826.2]\n",
    "osm_noqs_queries = [3150.37, 3401.62, 3477.73, 3522.71, 3517.83, 3537.70]\n",
    "\n",
    "osm_noqs_queries = np.divide(osm_noqs_queries,1000.0)\n",
    "osm_qs_queries = np.divide(osm_qs_queries,1000.0)\n",
    "\n",
    "plot_bars(osm_noqs_queries, osm_qs_queries, x_s, \"W/o Q-S\", \"W. Q-S\", \"Operational\", \"qs-queries\", True, plt_text=r\"\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/mixed.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/mnt/c/Windows/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "# mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams['text.latex.preamble'] = 'r\\usepackage{libertine}'\n",
    "new_rc_params = {\n",
    "    'text.usetex':True,\n",
    "#     'figure.dpi':80,\n",
    "#     'text.latex.preamble':r'\\usepackage{libertine}',\n",
    "    'font.size':15,\n",
    "    'font.family':'Linux Libertine'\n",
    "}\n",
    "mpl.rcParams.update(new_rc_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars_2(series1, series2, series3, x_v, series1_lbl, series2_lbl, series3_lbl, x_label):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "    width = 0.15      \n",
    "#     plt.line(ind-width, series1, width, label=series1_lbl, color=\"white\", edgecolor=\"blue\", hatch=\"///\")\n",
    "#     plt.bar(ind, series2, width,\n",
    "#         label=series2_lbl, color=\"white\", edgecolor=\"red\", hatch=\"++\")\n",
    "#     plt.bar(ind + width, series3, width,\n",
    "#         label=series3_lbl, color=\"white\", edgecolor=\"black\", hatch=\"xxx\")\n",
    "    plt.plot(series1, label=series1_lbl)\n",
    "    plt.plot(series2, label=series2_lbl)\n",
    "    plt.plot(series3, label=series3_lbl)\n",
    "    plt.xticks(ind, x_v, fontsize=18)\n",
    "    plt.yticks(fontsize=18)\n",
    "    plt.xlabel(x_label, fontsize=18)\n",
    "    plt.ylabel(\"Speedup\", fontsize=18)\n",
    "    plt.legend()\n",
    "#     plt.show()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "    plt.savefig(\"/Users/aneeshr/Desktop/latest_mixed_aug20.pdf\")\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_lines(series1,x_s, x_v, series1_lbl, series2_lbl, plot_name, worst_factor=0.8):\n",
    "    N = len(series1[0])\n",
    "    ind = np.arange(N) \n",
    "    default = np.ones(N)\n",
    "    width = 0.15     \n",
    "    # plotting a line plot after changing it's width and height\n",
    "    f = plt.figure()\n",
    "    f.set_figwidth(7)\n",
    "    f.set_figheight(3.5)\n",
    "\n",
    "    worst = np.ones(N)*(worst_factor)\n",
    "#     fig, ax = plt.subplots()\n",
    "#     print(series2[1], series1[2])\n",
    "    plt.plot(x_s,series1[0], label=\"Fully sorted\", marker=\"^\", markersize=10, fillstyle=\"none\")\n",
    "    plt.plot(x_s,series1[1], label=\"Near-sorted\" , marker=\"+\",markersize=10, fillstyle=\"none\")\n",
    "    plt.plot(x_s,series1[2], label=\"Less sorted\" , marker=\"x\",markersize=10, fillstyle=\"none\")\n",
    "    plt.plot(x_s,worst, label=\"Scrambled\", linestyle=\"--\")\n",
    "    \n",
    "#     plt.plot(series2[0], label=\"K = 0\\%; \" + series1_lbl, marker=\"x\")\n",
    "#     plt.plot(series2[1], label=\"K = 5\\%, L = 2\\%; \" + series1_lbl, marker=\"x\")\n",
    "#     plt.plot(series2[2], label=\"K = 50\\%, L = 50\\%; \" + series1_lbl, marker=\"x\")\n",
    "# linestyle = \"--\"\n",
    "    plt.plot(x_s,default, label=\"B$^+$-tree Cost\", linestyle=\"solid\", marker=\"o\", markersize=10, fillstyle=\"none\", color=\"k\")\n",
    "    \n",
    "    plt.text(x_s[0]+2, series1[0][0]-0.1, \"K=0\\%\")\n",
    "    plt.text(x_s[0]+2, series1[1][0], \"K=5\\%, L=5\\%\")\n",
    "    plt.text(x_s[0]+2, series1[2][0]+0.3, \"K=50\\%, L=50\\%\")\n",
    "#     plt.xticks(ind, x_v)\n",
    "    plt.xlabel(\"Read:Write Ratio\", fontsize=16)\n",
    "    plt.ylabel(\"Speedup\", fontsize=16)\n",
    "    plt.legend(bbox_to_anchor=(0.63, 1.02), loc='upper left', frameon=False)\n",
    "    plt.tight_layout()\n",
    "#     ax.set_xticks(x_s)\n",
    "#     ax.set_xticklabels(x_v)\n",
    "    plt.xticks(x_s, x_v)\n",
    "    plt.ylim(0,10)\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "#     plt.savefig(\"./plots/\"+plot_name)\n",
    "    plt.savefig(\"./new_plots/\"+plot_name+\".pdf\",transparent=True)\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = [\"10:90\",\"25:75\",\"40:60\",\"50:50\",\"60:40\",\"75:25\",\"90:10\"]\n",
    "\n",
    "x2 = [\"Completely Sorted\", \"Near-Sorted\"]\n",
    "x_s = [10,25,40,50,60,75,90]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "bpy = [\n",
    "    [8.765,6.161, 4.496, 3.741, 2.945, 2.091, 1.401],\n",
    "    [5.04, 4.046, 3.286, 2.810, 2.416, 1.858, 1.280],\n",
    "    [0.989, 0.984, 0.981, 0.978, 0.940, 0.925, 0.911]\n",
    "]\n",
    "# bpy = np.array(bpy)\n",
    "\n",
    "# bpy2 = b.T\n",
    "\n",
    "x_lbls_1 = [s + \" 0.5\\% OSMBuf\" for s in x2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "bpy_1 = [\n",
    "    [],\n",
    "    []\n",
    "]\n",
    "# bpy_1 = np.array(bpy_1)\n",
    "\n",
    "# bpy_1_2 = bpy_1.T\n",
    "\n",
    "x_lbls_2 = [s + \" 1\\% OSMBuf\" for s in x2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bpy_1[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_lines(bpy,x_s, x, \"1\\% OSMBufSize\", \"\", \"mixed\", 0.8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "bpdisk = [\n",
    "    [8.07,4.93,3.40,3.20,2.74,2.41,2.34],\n",
    "    [5.49,3.77,2.90,2.50,2.31,1.91,1.70],\n",
    "    [1.35,1.33,1.30,1.30,1.27,1.26,1.25]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAe0AAADvCAYAAADfC4xEAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABVi0lEQVR4nO2de3wU1d3/Pyc3kkCSSbgLgmzAKyrsJlRBq5VdL/XyPMKGWNraG2S9PVaftlnTn21tn+cRN7WtrVrdRemjT7UNu+hTrfK0u2ipiEqSVfEGyi6gAQTJZiABQm7n98fsTGav2Vv2Er7vV+a1mXNmznzP2dn5zvme7/kexjkHQRAEQRDZT16mBSAIgiAIIjZIaRMEQRBEjkBKmyAIgiByBFLaBEEQBJEjkNImCIIgiByBlDZBEARB5AiktAmCIAgiR0ib0maMaRhjdsaYPihdYIw1MsaM/k9tumQiCIIgiFyiIB0XUSlqTZhsOwAT59zrP9bJGKvjnIvpkI0gCIIgcoW09LQ55y7OuQuAT53OGBMAaGSF7ccLIKA3ThAEQRBE5se0awCIQWkiAEPaJSEIgiCILCct5vEoCAjqfQPoRHgzOgCAMdYAoAEAxo8frzv77LNHTTiCIAiCSDft7e2HOeeTw+VlWmkDQFU8B3PObQBsAFBTU8Pb2tpGRSiCIAiCyASMsb2R8jJtHhch9bbVTERo75sgCIIgTnkyrbTbENrTFgA40y8KQRAEQWQ3GVXa/mldbYwx9Rh2DQBXZiQiCIIgiOwlXfO0tZCmcdUAMDPGNP6xaQCoA9DAGPNC6nWvpjnaBEEQBBFKWpQ259wNwA2gOUyeGC6dIAiCIIhAMj2mTRAEQRBEjJDSJgiCIIgcgZQ2QRAEQeQIpLQJgiAywKGjvbh53TYc6u5Ny/W8Xi/MZjMYY6irq4PNZkNzczPMZjOqq6thNpujnu92u6HT6ZTjgvfHAi6XK+vrREqbIAgiAzy+2Yt3PxNh3ewd+eAUoNFoYLFYAABNTU1oaGhAY2MjLBYL2tvbIYpi1PO1Wi1MJlPE/WzBZrONfFAE9Hp9VtZJDSltgiCINHPoaC82uDvwzKovYYO7I2297UgIggCdTjficVVVVVH3M43X6x3x5SPXIaVNEASRZh7f7MVy7UzMn1GBZQtnpq23HQ6vV7q2RhNxnaacQbYkjGWyYcEQgiCInOTnL36AD/cfjeucvoEhbN93BBfMqEC99Q30DQzhvX1H4N7bhaKC2PtR555Wjp9df168IofgcrnQ0NAAANDpdKipqYHVaoXb7YbZbIZGo4HVah2xHIfDoRxvt9shCALq6urg9Xqxdu1aaLXasOfZbDZoNBqIogin06lcSxRFJc/n80Gj0UCv18PlcsFkMsFkMkEQBFitVmzatAltbW3wer3wer0QBEE5HpBeTBwOBzQaDVpbW9HU1ARBEJTrrFmzBrW1tQAAj8eTbJOOKqS0CYIg0siBIycweUKRoqCLCvIwaUIRDhw5gdkTx6dFhpaWFrS1tcHpdMJgMAAYHs9tb28HMDxm3dLSElOZRqNRKVtWiCaTCTU1Ncp+MM3NzdDr9YpCl3v9ALB06VJFFgCoq6tDVVWVImdLS4uSLwgC9Ho93G43ACgvITIGg0FRxlqtFnV1dXA6ncp1Nm3apMjY2toaU30zBSltgiCIBIm3p3voaC8Mv/knnHd/GVPKiwPSr3zon3h45UJMKSuOUkJqqK+vh1arRU1NDVK5vLHRaMTq1ashiiIEQVA+I6HRaLB69WqYTCasWLFCUbZyrzhY5jVr1sButyvnAqEKOhibzRbQy9doNEqdXS5pmQu1jNXV1Vnd26YxbYIgiDQhj2WrFTYATCkvzsjYtlarTflY9ooVK2Cz2SCK4ohlG41GNDU1wW63o7KyUplq1draGuLkJghCQE9cNmePhMfjgSiKcLlcyiYrfrfbnXNj+aS0CYIg0oDsMX7LZeGVxC2XaTLiSS6P+4bD5/PFXZ7ZbIbVaoXL5Yo4ji3jcrlgNBrhdDrBOVfGpaurq0OuHctLgBqHwwFgWLnr9fqADZBeWtQvArkAKW2CIIg0EKmXLZOp3rYa2elLRh73lfH5fAFTqoL35TIEQYhJ4TudzgClKSvThoYGZXxapqWlBU1NTSPK39nZGZBmNBpD5JTncsvXU+fFMmc9k9CYNkEQRBrY3iGibW8X1r2+O+pxNbMrR+X6Xq9X8cxes2YNDAZDyHiwXq+H3W5XeqkGgwFmsxk2mw01NTWw2+3wer1wuVyoqqoK2Ff32OUx6pGorq6Gy+VSvMdra2uV3rTT6YTZbEZtbS28Xi9MJhO0Wi1cLpfiHCcIQkAdjEYjWlpaFK9zGbvdHuAhrpZ106ZNSnvIZTocDjgcDsW5LptgnPNMy5AwNTU1PJVOFARBEETyZKvCyxUYY+2c85pweWQeJwiCIJLGZDLB5XLB6/WOOJZNJA4pbYIgCCJp6urqIIpiTnpk5xI0pk0QBEEkTTQvdCJ1UE87x5DD9IUjmz0eCYIgiOQhpZ0AwevSylF15LzKykoYDIaQKQvJ4nA4FKWtvqZMXV1dSq9HEARBZBfkPZ4EjDG0t7cHOF3ICnWk0HqRUAfJ93q9AXF5DQaDMm/SZDLBYDAooQKdTifq6urIREUQBJHjRPMepzHtFCI7YSSqsAGpt2y1WhVHDoPBALvdHhKoQKfTBUypkBU8QRAEMXYh83iKEEUR69evT2puoiiK8Hq9AZ6XGo1GCWQQiebmZjQ2NiZ8XYIgCCI3IKXt59DRXty8bltCcX9FUcTSpUtjigAUjba2tpAVcQRBgNPpjLhSTizxfQmCIIixAZnH/Ty+2Yt3PxNh3ezFT647N+bzfD4f2traUFVVpQTKD0ZeuSYa9fX1EEUxpEc9ceJExVtcHV5QNsE7nU5YLBYA0oo1pMAJIod4dQ3wlejxtFOFHMZUtszJzw1AisVtNpuh1+thsVhOuXnWLpcroP5ZDec8KzYAAoAG1aYf6RydTsdTwcEjJ/gF9/2Nv9ch8gt//jd+8OiJmM4DwBsbGznnnHs8Hg6At7e3JyyH3W7nWq02IM1isXCj0Rj2+MbGRt7V1RXwv9VqTfj6BEGkmZ+Vp/2SjY2NHAD3eDwB6RaLJe2ypJpknn9Wq1V5nmcaAG08gt7LJvN4A+fcJm8ADIwxIR0XllffmT+jIu5Vdurr6wFIY8+NjY1YvXp1wnLInuBqOjs7w45nu91u1NbWQhAENDc3K57kstc5QRBEOGpra9HY2BgyRTTXe9der/eUiFWRTebxegDNqv1OABoAqZ3sHIS8xu23Lp4Ne9tnuOUyDa586J8wXabBlLLwS+hFwmKxoLq6GjabLcCDPFbzeE1NTdg1ZOXVZ9RYrVbFFN/a2qp4juv1emXVHIIgiHBYLBZUVlaOqYU95OfvWCeblLaXMdYOQH79m8g5H1WFDUi97GXaGXB/KuJ3r+zCipqZ+JcLT4t7bFvGarXCYDBgxYoVivNYPGMkNTU1AR7kbW1tIeebzeaAtGie5QRBjCIb7wE+fy+5Mv5wbWLnTTsfuOaBhC+7du1arF69OqLS9nq9cDgc0Gg0aG1tRVNTk/JMkwNHeb1exa9GEAS4XC6YTCaYTCYIggCr1YpNmzZFdKSVY1LIsSbkjog6XoXP54NGo1E6JOHKb2trUwJPyRZHuSMTqR6iKAYs1+nxeBJuy3SSNUqbc17HGLMD8ABwcc5Du5cAGGPymDdmzZqV1DXlXrbz7i9j4oRxeMj1MR5+ZRfmTh6PQ90nI/a2g9elNZlMyg0i38w6nQ4WiyXut1i73R5ws65duzbghne73aiurg5IMxgMaGtrU9aarakJOyefIIhMIu4FjnwWmr53S+B+xemAMHvUxTEajbBarTCZTGEdaA0Gg6LItFot6urqlOBOdXV1sNvtyvNNdsLV6/UwmUxoaWlBe3s7AERU2M3NzQHBo9TDekuXLlXOl69XVVUVsXy9Xq88e4PjZESqx9KlSwNeKFpbW2NvvEwSabA73RsAI/wOaJAUdzsAIdo5yTqi/fyFD/jPX/ggIO3VHQf5gp//jc/98Uv8O+u2JVX+aBDJUcJisXCn08mdTmeaJSIIImEy4Ihmt9uV/9UOtOp0q9Ua4gArCILyv+wAyznn7e3tXK/XK/vRnGeD5dBqtdxqtfKuri6lTLvdHnK+Oi1S+RaLJcSZLlI9nE5niNNvrjiiZUVPmzGmAVDLOZcHf6v9ve4mACMPCCeAupet5vKzpuClOy9Fw/+04ZWdh9Bofxf/ceN8jCvIHw0x4iaSqZ2CqxAEES9qB9qmpuGpZx6PB6IoBqxxYLfbA841m82ora2Fz+cL8cWRTc4ydXV1AT3p9vZ2pZcu9/YbGhpgtVrR2toaMuQnCELA+cHlRyJSPXJ5+dCsUNoAtACCbROrAYzahDnZY3xKeaj5+zShBM/dugQ3/v51rG/vwM6D3XhkpRanV5WOljgEQRAZQXZKs1qtiiKtra2F2+0OGxpZFEXodDq0t7dDEAS43e6AsehwBCt8QJobbTQalWvqdDp4vV5UV1crZnj1NeNRsrKDXbR6tLS0xFxeNpEtU75cAILHsGsAhH7TKWJ7h4h1r+/GGfe8FHY7896N+GD/UVRPHg/vF8dw3cNbsOmjg6MlDkEQRFoI7hUDklJVL75kNBrh8/kClLDNZgMwHLlRHguWe8DRlg0Oh9PpDDheVqwNDQ0hKyS2tLQEWALCodFo0NnZGZAWqR7ytdTp7e3tOTFlLCt62pxzkTFmZYw1AhD9yT7OuWO0rum4dXHMx+7tPIbbnnHje0+1wXSZBj+68iwU5GfL+w5BEDnLZfek7VLyksLhHLb0en1IGGa73R7gXa2eVlpTU6M4zGq1WtTU1MDhcECr1So9WEEQoi6eVF1drUxPFUURtbW1Sm/a6XQq5nev1wuTyaQ42kYq32g0oqWlRZFrpHps2rQJa9asUabUCoIAh8OR9dPgaGnOGOntH8Qv/vohnn3rUyw6owoPr1yIqWFM6wRBEASRDNGW5qTuYowUF+bj/hvPx0P1C/D+/iP46m9fw5ZPDmdaLIIgCOIUgpR2nPzrwhl44Y4lqBpfhG+uewu/dX2CwaHctVYQBEEQuQMp7QSYO6UMf7ljCf51wQz8xvUxvv2HbejsOZlpsQiCIIgxDintBCktKsCvV1yINcvOx1u7fbj2d1vQuifUK5MgCIIgUgUp7SRgjOFri2bh+dsWY1xhHm6yvQnbPz3IZec+giAIInshpZ0CzjutAi/+2yW48typuP/lHVj9dDuOHO/PtFgEQRDEGIOUdoooLy7E77+uxU+vOxf/2HkI1z78Gt7rOJJpsQiCIIgxBCntFMIYw3cvmYP1t1yMoSGO5Y9txf+8sYfM5QRBEERKIKU9CmhnVeKlOy/F4rkT8ZO/fIA7//wOek4OZFosgiAIIschpT1KVI4vwrpv1eJHV52Fl7bvxw2PbMGOz49mWiyCIDLEuvfXYduBbVGP2XZgG9a9v25Uri+HMWWMoa6uToklfqricrmg0+lgNo/KQpKjBintUSQvj+H2r8zFM6suQnfvAP710ddhb/ss02IRBJEB5k+cjx9u/mFExb3twDb8cPMPMX/i/FG5vkajUZb2bWpqihoXPFdI5sVDr9fDZDKlUJr0QEo7DVxcPREv3XkJFp5eiR85tqPR8S5O9A1mWiyCINLIoumL8OBlD4ZV3LLCfvCyB7Fo+qIMSZhbeL3enFiVK9WQ0k4TU8qK8cdVX8K/XTEX69s6cOPvX4f3i55Mi0UQRBoJp7hJYSeGbDU41ciKpTlPFfLzGH5w5VnQza7E3S3v4PqHt8BivADXXXBapkUjCCIBLNss2OHbEfd5k0snw+Q0YXLpZHxx/AtoBA0ee/cxPPbuYzGXcXbV2TAvSv14rNfrhcPhgEajQWtrK5qampS1s+VlL0VRhNPphNVqjZoeTKTjRFFU8nw+HzQaDfR6PVwuF0wmE0wmEwRBgNVqxaZNm9DW1qas3y0IgnL8SPKLohiwTKfH40l5+402pLQzwOVnTcFLd16KO551445n30brbh9+fO05GFeQn2nRCIJIA+VF5ZhcOhkHjh3A9PHTUV5UnmmRFAwGg6LMtFot6urq4HQ60dzcDL1eD61WC0BSjgAipgcT7bilS5eivb1d2a+rq0NVVZUy7tzS0qLkC4IAvV4fdl3waPLL19m0aZOixFtbWxNspcxBSjtDnCaUoMV0MR7YuANPbtmNdz4T8chKLU6vKs20aARBxEiiPV3ZJG66wIT1O9fj1gtvzQrTuM1mU5QqIDmvtbW1Kf+vXr0aJpMJK1asUJRlpPRgIh0n94rV1NfXY82aNbDb7cq5QKiCjkd+l8sFAIrCBoDq6uqc623TmHYGKczPw0+uOxePf0MH7xfHcN3DW7Dpo4OZFosgiFFEPYZ9x8I7IjqnpRuHwwGPxwNRFOFyuZRNVpxGoxFNTU2w2+2orKxUpkpFSg8m0nGtra2oqqoKOFYQhICeuGzOHolo8rvd7pCXg1yElHYWcPX8afjrnZdgZmUJvvdUG9Zs/AgDg0OZFosgiBQTzuksmld5upC9sGXlqNfrAzZA6qkajUY4nU5wzpVx5UjpwUQ6rrq6Gj5f4AqJoijGpWAdDseI8mu12oim+1yClHaWMHvieGy4dTFWfmkWrJu9WLn2LXx+pDfTYhEEkSKieYlnWnGbzWYIggCj0QifzxcwlUqeC+10OgOUnqwMI6UHE+m4hoYGZXxapqWlBU1NTVFl1mg06OzsDEiLJr98PXVee3t7zk0bY/HGxWaMrQZgAVABwAvgAc75k6Mg24jU1NRwebxiLPG/b+/Dj59/DyWF+fjtTQtxybxJmRaJIIgkWff+OsyfOD/q2PW2A9vwfuf7+O7876b8+l6vF1arFc3NzTAajTAYDIoXt8vlgsfjgUajUY6Te61arRYajUZRfrL3NyApyUjpwUQ7Tn1Nr9cLrVareI/LZnSTyRQypl1XVweDwRDiPR5OfmDYe9xgMACQXiQcDgcsFktYmTMFY6ydc14TNi8epe1X2AYAVkgKuxpAI4DHOefPpUDWuBirShsAdh3qxq1/dGPXFz34/tJ5+Lcr5iE/j2VaLIIgCGKUiaa04zWPV3POV3DON3HOd3POXZzzKyEpbyKFzJ1Shr/csQQ3LpiBh1yf4Nt/2IbOnpOZFosgCILIIPEq7UiT2nJ/dD8LKS0qwK9WXIg1y87HW7t9uPZ3W9C6xzfyiQRBEMSYJF6lXTlSOmNsVeLiEMEwxvC1RbPw/G2LMa4wDzfZ3oTtnx5ao5sgCOIUJN4x7fUAFgJQu/ppIfW0RUjKW8c5n5hCGSMylse0w3G0tx9mx3ZsfP9z6M+Zil/VXYiK0sJMi0UQBEGkkFQ6orUBWDPCYSb/OHfcMMa0APSQXgKqOOdR11071ZQ2AHDO8YfX9+D+lz/CtIpi/P7rWlwwU8i0WARBEESKiKa04w1jauacbxrhYmKcZcrnaQE0cc7r/PvtjLE2zrl7hFNPKRhj+O4lc7BgloA7nnHD+Ngb+Ml15+AbF80GY+RdThAEMZaJa0w7ksJmjJ0x0jExsBaAOv7dUlLYocgr22hnVeKlOy/FkrkT8ZO/fIA7//wOOg4ezrR4MSHXIRy5FuiAIAgincSltBlj5eE2SMFWEoYxJgDQcM69jDEtY0zDOReTKXM08Xq9MJvNYIyhrq5OCUQv51VWVsJgMIRE+UkWh8OhKDyXy4XK8UV48lu1+NFVZ+Gl7ftxwaVXY8fnR5OqixwAYbQIrkMwdXV1o3p9giCIXCbeMe0hAByA2g7LAYjJOJ8xxvSQAraYAbgA1ACo45ybop2X6TFtxhja29sDVpWRldFIq9FEorm5GZ2dnaivr4fP54PdblfWnDUYDMoScyaTCQaDAYIgQBRF/HHDi/io+DywmefjP/5lPupqTk+6LomSaB2cTifq6uoihkEkCCI55Ihg1dXVEEVRiTrW2NiYUbnkyGf19fVhZXG73Vi9ejX0ej0slvj6iHLZiZybKVI5pm3jnN8SVPjChCUbRgCgAeDy97BdjDEzY8zIOXcEXa8BQAMAzJo1KwWXTh2iKMLtdiessGVsNhtsNhv0ej3Wrl0LIHSNWp1OFxB2z+v1wnbrnfj+n97Bjxzb0brHh5/fMB8lRZlZozvROpDCJojRQ722NCApQ6vVmnGlrdfrUV9fHzFfq9XCZDIltIymvCZ3ri3BGYm4HdGCEzjnbzPGlgF4Owk5REi9dVGV5oUUMjVAafs9ym2A1NNO4popRRRFrF+/PmmFLQgCurq6QtKDl65T09zcrPzo/rjqS3jI9TEefmUXtnccwe+/roVm8oSkZIqXZOtAEETqCecvIsf4zgWqqqrGjOJNhngd0Y5EyIr8NI6NSDZuMcly04Ioili6dClWrFiRsjLdbndAz1S9cLsal8sVYNLOz2P4wZVn4b+/U4uDR3tx/cNb8Nft+1MmVzwkWgeCIEYHl8sVorxNpqijkESWEVdPmzH2tzDJGgT1huOFcy4yxlx+BzT5KV8DYHUy5aYDn8+HtrY2VFVVwWw2K2O3aiItCq+mvr5eUVwOh0MZa7Jarco4jN1uV9aNlXv0TqdTyXe73UoZl581BS/deSnueNaNO559G627ffjxtedgXEFi5vJM1IEgiNQhL705Z84cNDQ0wGAwQK/Xh/jkyCtkCYKAqqoqaLVauFwumEwmmEwmCIIAq9WKTZs2QRAExeHW6/Uqv2VBEALGqTUaDQRBgN1uh9lsVs5xOp0wm83KKlwejwcOh0Mp12g0RlxX2+v1wuFwQKPRoLW1FU1NTUrHQB67l1f6GlM9dM55zBuAvwNYGrTNiaeMKGULkLzQG/2f+pHO0el0PKW8cn9chwPgjY2NnHPOPR4PB8Db29tTKpJGo+FOpzNsXmNjI+/q6gr432q1BhzTNzDI/+PFD/hs81/5DQ+/xj/tPBa2rNGQXSbZOhBENrPnG98M2TqfeYZzzvng8eNh87s2PMc557zf5wubf+SllzjnnPft3x82/+imVxKW12KxcI1GwwFwQRACfvcajUb5Pba3t3OtVhtwnryv/o1qNBqlDLvdzhsaGpQ8q9XK9Xp9wL66TPXxFouFG43GAFk1Gk3AsfLzNjjP4/EEXEer1Sr14Fx6tqjPzXYAtPEIei/e2ONmLq3wpd52J//qIPW2Oedmznmz/zN0PtBos/mBuE+RnSc0Gg0aGxuxenVyxoHgaWJarTbAcUR9nPw23NzcrHhhy+vhyhTm5+He687F49/QwXv4GK793WtwfXgwZnnkXnEm60AQROpobGyEx+NBV1cXVqxYgaVLlwKA0sOVe6tarRabNgWG3ZB7vWrfHfWsk3C/XfWwWFVVVYBviyAIAccH96rV63irsdlsARYCjUYDeSaRPJVUfd3q6rGzEGVc5nHOeVhnM8ZYOec8vgnCYxCLxYLq6mrYbLaAmzpW0zIALF26NMCJSxTFsDec1WpVTPGtra2KM4lskg6++a+ePw3nTC/Dbc+4serpNpgu0+BHV56FgvzI723qsa9sqANBZCOz/+fpiHl5JSVR8wsqK6PmF06fHjU/HuTfs6zMZDN3W1ub4n8S7Cwa7Icim5uDMZvNqK2thc/ng88XuBLhSGVGQ6PRhDVtezweiKIYEOvBbrcDkDoDY/nZEa/3eCQsAG5NUVmZYWgwJcVYrVYYDAasWLFCuTnjmRsYfKzX6w1xcDObzQHHRfLKlt9g5Rt49sTx2HDrYvzirx/CutmLt/eK+N3XFmJaRXHY881msxLsJFN1IAgiNchBjdTTLAGgpqYGgiBAq9WipaUlrjJFUYROp0N7e7syDi2/iKciuqHP54NOpwtJr62thdvtDuv5nkg9como5nHG2BBjbHCkDf550zmN/VvS5y4XMDQU9VA5ihgArFmzJuBtTzYN63S6hEzLNTU1aG5uhs1mg9lsht1uD3gzdbvdqK6uDkgzGAwBpqGaGmlOvtVqDfEMLS7Mx/03no+H6hfg/f1HoL9vPb7ecKdSF5vNppiqbTZbQm+sqawDQRCpY82aNSHK1Ov1QqPRKApQba4eKUJiW1tbgEldPjdaqOJoBJ/j9XoVq6XP51NkNxqNAftqWeV6qPPa29vHTIjkqBHRGGPrOecrVPtLAXjV49j+hT4qeeIxxxMmqYhor66JbQz7snuArzQldo1RILiHKtPc3KyM8ajfPh0OR8ibtcyuQ9249Y9u7PqiB99fOg//dsU85OeN/qIj8daBIIjk8Xq9cLvdAeZrj8cDk8mkvJwHe11rtVpoNBrFExyQpoiph/9MJhN0Oh00Gg00Go0yTKjX62E2mxWPdHmGjdfrhcVigVarhdlshsvlgsViQVVVVcCYeGtrqyKb2+0OKEuv1wd4uqtlVdfDYDAAkLzUHQ4HLBZLxOdhNpHw0pyMsQqumpvNGFvGOX8uzHFXcM5fSYm0cZDyMKb3VQDLnwS2rQU+exMoKAHONwK1q4DTFqTuOmkkmtIGgON9A7j3+ffx3Nv7cOm8SfhN/QJMmjAujRISBEEQaqIp7ajmcR4aTCXSwKOQgFzZyflG4Ht/A27ZAlxYD7y/AbBdBjyhB979M9Dfm2kJYyaWOc+lRQX41YoL8cCy8/HWbh+u/d1raN3ji3oOQRAEkRninfI1lzG2QJ3g3w/vUpjLTDsfuP63wL9/BFxtAU6IwPMm4DfnAs6fAV17My3hiKjNRdFgjOGmRbPw/G2LUVKYj5tsb8K62YNoVhiCIAgi/cS1yhcAMMb+DmAOpBCjGkgxwpdmYsrXqJjH74sQqZVzYPdmyXS+82Vp/8yrgNrVQPUVQF687z/ZydHefpgd27Hx/c+hP2cqflV3ISpKCzMtFkEQxClDwubxcHDOrwSwAtKiHSs457VjZo72ZfdEzmMM0FwO3PQMcNd7wJd/COxzA88sBx7WAlsfBo7nvlm5vLgQv/+6Fj+97lz8Y+chXPvwa9jeIQYcc+hoL25etw2HunNnqIAgCGIsELfSZoyVA9ABcHLONzHGrki9WBkiVi/xipnAFfcCd38gOa6VTQP+fi/w63OA/70d2J/MgmeZhzGG714yB+tvuRhDQxzGx97A/7yxRzGXP77Zi3c/E2HdTFHLCIIg0klcSts/5esVSEpbHizdPaYUdzwUFEmOa9/9P+CW14ELvwZ88DxguxxYewXwzp9yynEtGO2sSrx056VYMncifvKXD3Dnn9/B7sPHsMHdgWdWfQkb3B3U2yYIgkgj8fa0DZzzGs75rQAYAPjnbFemXLJcY9p84PqHgB98BFzTDJzsBv73Fqn37fwp0LUn0xImROX4Ijz5rVr86Kqz8NL2/fiXR7bgirMnY/6MCixbOJN62wRBEGkkXqW9LUI6uRnLFFcAXzIBt28Dbn4BOGMJsPUR4LcLgGdWAJ84R4y4lm3k5THc/pW5ePTrWnT3DuDl9w7g13/fiesumEa9bYIgiDQSr9JexBgr8//PAYAxdgaARakUakzAGKC5DKj/o99x7UfSWPczRuDhhcDrv8s5x7XW3V24adHp+PKZU/Dwq7uw7LE3MK4gD3e3vIOjvf2ZFo8giBQjR1Ejsoe4pnwxxioAtAOQl3ASIE39GhtTvkabgT5gx4tA65PA3teBgmJg/nIp4tqM6EFQMs2ho70w/OafcN79ZUwpL8aBIyfw/Nv70LLtU+z1nUBRPsNV86djuXYGLpk7KerqYQRBpB857GdzczMaGhqg0+kgiiI6OzshiiIsFkvIClxerxeiKI4YpCkbcLlcsNvtAesaNDQ0oLm5GY2NjZkVLk4SDmMapcDl8M/R5pxvSFK+hMk5pa3m4AeS8n73z0D/MeA0LbBoNXDejUBhSaalC+EXL34IAPjp9ecGpHPOceef38auQz04cKQX4vF+TCkbh39dOAPLtTNx1rSycMURxCmLx+PBI488gmeffRaHDx/GpEmTsHLlStxxxx1pWfeZMRawBjYgrQfgdrtD1r1PRGkHL02cDsxmM0RRVFYYk6mrq4MoiiH1ipd01yml87T9U74qAdg55xtOWc/xZJl6HnDdr4Ef7ACu+SXQdwz431slx7W//wTw7R65jDRx6GgvNrg7cMtlodHVGGP4ybXn4sCRXvz13y7B49/Q4oKZAtZt2Y2rHvonrnv4Nfzh9d3o7DmZAckJIrvYuHEjLrroIpSUlGDr1q04efIktm7dipKSElx00UXYuHFjWuQI7lHX19crqxWKogibzQabzQar1YqWlhZlf6SVsmQln05cLhccDkeIwgbiW1I4EpmoUzTiWk/bP+XLAqAVUiS0PfBP+crEgiFjguJy4EsNUi97z2tA6xPAG49KwVrmGaSIa3OXAnn5GRPx8c1eLNfOxJTy8OtuTykvxrKFM/GH1/fgJ9edi6vnT0dnz0m88O5+bHB34Ocvfoj/eukjXH7WFBh1M/CVs6dgXEHm6kMQmcDj8eDmm2/GCy+8gIsvvlhJr66uxv3334/rr78eN9xwA95888209LjVtLW1KSGPBUFQepXx9rTlFb7SidlsDlmCWEZeeSwZMlGnaMSltOGf8gUoChyc893+5TmJZGAMmPNlaTu6H2h/Cmj/b+DZOkCYDdR+D1j4TaA00poto8f2DhFte7uw7vXovf+a2cMz/yZOGIfvLJmD7yyZg52fd2ODuwPPv70Pro8OQigtxA0XnoZl2pm4cGYFGBv95UAJItM88sgjWL16dYDCVnPxxRdj1apVePTRR/HrX/86bXK5XC60t7cnbUJ2uVzKOtqCIChrdLtcLphMJphMJgiCAKvVik2bNkEQBHi9XjgcDmg0GrS2tqKpqSlgbe5IeWrcbnfUHrU6T7YiaDQa+Hy+gHXE5XTZnG61WiPWKZPEq7Rpylc6KD9Nis725R8CH/kd15w/BV75r2HHtZm6tInjuHVxUuefNa0MP/7qOWi86ixs2XUYG9z70NL6GZ5+Yy+qJ4/Hct1M3LhwBqZXZN9YPkFE46677sI777wT07Fbt27FwoULcfnll0c85sSJE3j77bdj8thesGABHnroodgEDcLhcECr1UIURfh8PgiCgKqq5DoEer1ekVs9/qvX62EymdDS0oL29nYAw+Z5g8EAj8cDQFrgqK6uTnl5iJYnI6+9HU12taJfunSpIgMgjXlXVVXB5XJBr9crFgW53Eh1yiTxKu1FjDEn57wboVO+QtbZJpIkvxCYv0zaDn4ItPkd1959FjhtoaS85y/PSse1cBTk5+Hys6bg8rOm4GhvP17efgAb3B1o/r+d+OXfdmJJ9SQs183AVedNQ2lRvLcmQWQ3/f39KC4OP8QkM27cOPT3j/70SaPRGGA2drvdmDNnDnbv3h2g5JI1LauRy5KVn81mCzC7azQayI7F0fLClenzjTx9Vu61q6mvr8eaNWtQX1+P1atXw2QyYcWKFVmjoMMR75NxDYC3GWNdAMAYE+Cf8pVasYgQpp4LXPsrYOnPgO0t0tj3X26XYp4v/AZQ812gKnU/sNGmvLgQNy2ahZsWzcLezmPY4N6H59wduLvlXYwveh9fPX86lutmYtEZVcjLI/M5kZ3E09OdOnUq1q1bF3V81OPxYMmSJfjHP/6RvHBxICvI9evXx6Sw6urqlN4ogIDeayRqawNXcPZ4PBBFUXGAAwC73T5iXjjZ3W53RLO1w+GA0WhEa2trSI9cNtEbjUYAgNVqhclkQkNDQ1jHtmwgLqXNOT8CaU1tI6TlOTM65euUpLhcclqrXSXN9d62FnjzMSnq2ly9lD7PkFHHtXiZPXE8/t1wJu5aOg/b9vjwnLsDL7/3OeztHZhZWYJlC2dgmXYmzpg0PtOiEkTCrFy5Ek8++STuv//+iMc88cQTWLlyZRqlSoxIClSNrCwjUVtbG1HZRssLxmKxwGQyjTgXu7q6OsS8LooiNBoNXC4XjEajIq9Op4PX6w3pmY9Up3SQUAQMzrmDc/5LUtgZhDHgjEuAFU8Bd70PXH4P8Pl7wJ/qgd8tALb8BjjWmWkp4yIvj+EizUQ0Gy9E6//T46H6BZgzaTwefnUXLn/wHzA+thV/2vYpjpyg6GtE7nHHHXdg7dq1eOONN8Lmv/HGG3jiiSdw++23j7oswVOYHA4HAGDFihVJlavRaNDZGdtzx2g0wufzBchis9lGzAtGr9fDaDSG9SC32WyKkm1oaAjxFWhpaUFTUxOcTmeA5UD9shBPndJB3MFVGGOrIU37qoA07esBzvmToyDbiOR0cJXRYLAf2PGSZDrf8xqQP04aD69dBczQSYo+B/n8SC+ef3sfNrg7sOtQD4oK8nDluVOxXDcTl1L0NSKH2LhxI26++WasWrUKq1atwqxZs/Dpp5/iiSeewBNPPIGnn34a11xzzahcO1xENEAyRbvdblit1pSMYdfV1cFgMAR4j5vNZgBQTM/BMsmmc61Wq8gQLS8cckQ0nU6Hqqoq+Hy+EFO/ukyv1wutVgu9Xq+8EMje4wACetTBdRptUhYRza+wDQCskBR2NYBGAI9zzlPmiMYY0wMQOOeOaMeR0o7CoR2S8n73z0BfNzB9wbDjWlFppqVLCM45tnccwQZ3B154dz/E4/2YXDYO/7rgNCzXzcTZ08ozLSJBjIjH48Gjjz4aEhHt9ttvz6r5wETmSKXSfoBzfk+Y9B9xzn+ZhIzqsgRI8c0tnPPw9hA/pLRj4GS35Li27Qngi4+AYmHYcW1i7j4gTg4M4tUdX2CDuwOv7jiEgSGO804rx3LtTPzLgtMwccK4TItIEASREKlU2svDjWNHSk8ExlgDAB2AdlLaKYRzYO9WoHWtNPd7aACoXio5tc27Mqcc14KRo689596H9/YdQUEew+VnTcZy7UxccQ5FXyMIIreIprTjnfJVOVI6Y2wV5/yJOMuVz9UDcEFS2kQqYUxa2/uMJUD35/6Ia38A/nQTUDELqPkOoL0ZGD8p05LGTXD0teeU6GuHIJQW4voLJPM5RV8jCCLXibenvR7AQgBqFzwtpPFtEZLy1nHOJ8YtiGQW13POHYwxK6inPfoM9gM7X5amje15DcgvklYZq10NzKyJ7rj26hopaluWMjA4hC27DuM59z787YPPcXJgCNWTx2OZdiaWaSn6GkEQ2UsqzeNtkAKsRMPEOb8yDvnkso2y41k0pe03nzcAwKxZs3R79+6N91JEOL7YKTmuvfMnyXFt2gWS6Xy+Mbzj2n0VwH1H0i9nAqijr7Xu6QJjwJLqSVimnYGr51P0NYIgsotUKu2lnPNNyR4T5hwtAJFz7vXvU087U5zsGY64duhDoLgCWPANacESteNaDiltNXs7j+E59z4893YHPvOdwPiifFxz/nQs187El+ZQ9DWCIDJPypT2aOEfy1ZPwDNDMsE7oyluUtqjCOfAp29IpvOPXvA7rl0hmc7PvAr4RVVOKm2ZoSGO1j0+bPBHX+s5OYAZQgmWaaXoa3Mo+hpBEBkiYaXtX36zwr/r5Zy/409fBaAO0ji2NdVraTPG7BhBYQOktNNG90HA/RTQ9gegez9QcTpw5DPgRpsUtKVKA+TlboCTE32D+PuHn8PR3oEtuw6Dc0A3uxLLtTNx7QXTUVFSmGkRCYI4hUhGaS8EsBZAo6yYGWOPA1gNwARpPnU9gG2pCq7iH7O2AGiD9EIQMcAKKe008eoaYPMDIx8362Jg8Z2SIi+bOvpyjQLhoq8Zzp0Ko3YmLp1H0dcIghh9klHaqwDY/QuFgDFWAaALgFGtpBljazjnaXclJqWdQe6rAG7dCuxrH94OfgjwQSm/fCYwQysp8BlaKSJbce5ELOOc4719R7ChXYq+1nW8H5MmDEdfO2d67tSFIIjcIpl52oKssP3oAfAwveqRFzMlxh5Tz5M27c3Sft9x4PPtwD73sCL/6AX/wQyYfNawEp+hA6acBxQUZUz8aDDGcMFMARfMFPD/rj0Xr+w4hA3uDvz31j14YstunDu9HMt1UvS1SVGirx062osfOrbjwboLMKUs+lrKBEEQIxHvXBcDAudoy4jJi0LkPEWlwKyLpE3mWCew/+1hJf7x34B3npHy8scB0y/wK3IdcJo2K8fHiwrycPX8abh6/jT4jvXhhXf2YYN7H/7jrx9izcsf4fKzJmOZdiaWhom+9vhmL979TIR1sxc/ue7cDNWAIIixwkhKexJjrJxzfpQxtgDS/OiAZVMYY2cAyJ51y4jsYvxEYJ5e2gDJK138dFiJ738bcD8NvPW4lF9cISlvWZFn2fh41fgifHvJHHx7yRx8fLAbG9wd+F9/9LWKkkJcf6E0fWzB6QK+6D6JDe4OPLPqS/jGk2/BdJmGetsEQSTFSGPaFZAc0bQA5gD4pbxgCGNsDiRz+QMAzImGLk0GGtPOIKmMiDY4ABzembPj44NDHFt2HcaG9g4l+ppm8nhUlhZh7uQJsBgvwC9e/BCMIWd722TmJ4j0MSrztP0Kvcq/6wsa+04LpLTHMMr4uEqRd+3xZ2bv+PjR3n5sfO8A/vTWZ3inQwQAlBUXoKy4AAePnkTtGVWYUjYOlaWFqCgtQmVpISpLi1Dh/xRKpM+y4oKsCvTyixc/xAZ3B4y6mTn74kEQuUIqFwxR8Cvp3I2uQWQ3OTo+Xl5ciPraWdj5eQ/mTZ2A6ikT8PmRXojH+9C6pwu7DvXgwJETEI/348iJ/ojl5DGgoiRIoZcWQiiRFL1QWgihtGg43b8/vig/5YuiHDraS2Z+gsgSsiIiWqJQT/sUJ3h8fJ8bOPAO0H9cys/Q+Piho70w/OafcN79ZUwpLw5Iv/Khf+Lvd38ZU8qKMTjEceREP8Tjfeg63o8jJ/rQdawfXcf7cOSE9Cke74d4XP1/H471DUa8dmE+g6DqsUsKP7Q3L5QWoXK89BIglBaiuDDy8qW/ePFDAMBPrz835838BJELZH0Y00QhpU2EENf4uA44bQEwriylIqiVXLi8ZJVe38AQxBN9OHK8H11+hX5EVuzyS8CxfognApX+yYGhiGUWF+b5e+1+hT++EBUlRSjKZ2hp+wyNV52NC0+vgFBahOWPbVVePAiCSD2ktIlTmzSOj0fqZavz1b3tdHKibxDiifAKXfT35JUev79X39nTh+AnRGlRPipLC3HVedNx5tQJmDe1DPOmTkB5MYV7JYhUQEqbIII51gnsdw+b1fe1Acf9MxeDx8fl+OoxjBWH7WUHedrniolZfgF5/rbFyGMMni968PHBHmzvEPH3Dw6iIB84OTD8/JhWXox5UyfgzKllmDeFlDlBJAopbYIYiRSNjxsf24q2vV0BaXuKV+KM3mcD0mpmV8Jx6+LRqk1KGMnMD3B8e7E0X/2TQz345GA3Pj7UjV2HetDbP2yKn15RjLlTJGWu9MynTEAZKXOCCAspbYJIhMEB4Isd/iAw7sTHx3Nw7fFkzPxDQxwdXSfwsV+Jf3KwB59EUObzppbhzCkTMI+UOUEokNImiFSRyPj4f07OOaUdrZetPiYeM//gEEdH13F87FfinxzswccHJWWudpI7raIYc/3K/Ey/iX1uCpQ5BYghcgVS2gQxmgSMj/s39fj44Eng7OuAidVAVfXwZ9m0mMbJM0E4M384UmHmVyvzjw924xO/uT2cMp8nm9inlCm98wnjYgs3QQFiiFyBlDZBpItY1x4HgMLxwERNoCKfWA1MnAuUTsxahZ4uBoc4PvMdxyeHhpX5xwd74PkiUJnPEEr8Y+YT/Eq9DHOnTAhQ5rK5Xw4QQ1PWiGyGlDZBZBJ5THtwADjyGeDzAJ1e/6cH6NwlOcFxVdCUcRVhFPpcKa2kMnN1yQJkZR7gAHewB7u+6EFfkDKXvdk/3H8UleMLsWbZBfj13z/OCe994tSFlDZBZJJYHNEG+4GuvcOK3OdX5p1eSdGrZ0uXVIUqclm5pzhQTACpXCRmFBgc4vjUd1wxr38sK/ND3egfHG6/4oI8nBwcwllTyzClvBhVpYWoGj8OVePDf1aUFCI/i+LAE2OfUYk9ThBECskvBCbNlbZg+nslZzdFkXsAnxfY/U9g+58Djx0/xW9iDxo/r9JI8dyTYfMDWa208/MY5kwajzmTxuPK84bTf/7iB+juHYDh3KnYffgYOntO4tWdX6Dn5ADGnejH7sM96DrWj56TA2HLZQyo9C/uUjW+KGCrLC3CxAnSpzq9tIgercToQHcWQWQ7hcXAlLOlLZi+Y4Bvt6TM1Wb3j/8OHDsUeGzZaREU+hygYFx66pJmDh3txXPufSFT11ZfKk1Ze+62xcrYdm//IMTj/eg8dhJdx/rhO94HX89J+I73w+dP6zx2EnsOH0f7XhFdx/swOBTeUllcmIeq0iJU+RX6xPFFqBxfpKRVBSl5obQoq3rz5GmfvZDSJojR5rJ7Rq/sovHAtPnSFkzvUZW53Ttsdv/wBeCET3UgA4TTQx3iqqqBytmSFSBHeXyzF8u1M0Pmmk8pL8ayhTNh3exVxraLC/MxrSIf0ypiU1Kccxw9MSAp92PS1nWsD53H+tDlDwHbdVza39t5HL5jfVF781LM91CFrvTqx/uVf6ncm0/9im4yj2/24t3PxID2IcKT7hccUtoEMdpkyqRcXA6ctlDagjnuC1Tk8uf29cDJo8PHsXxJcVdppP2N90iOcCWVQIkw/H+x///iCiA/Ox4r8pKizru/PJyoGpe/5TINrnzonwkvNcoYQ0VpISpKCzFn0viYzjk54O/NqxS6ouiPDSv/vZ3H8fZnIrqO9WEgQm9+XEFeeHO93KsP2oSSQhTkj7xULS3FGh/pfsEhRzSCIIbhHDh2GHDdB7zzx8TKGFc+rNBlZR5OwQenF5amdJpb2AAxQU6B2R4HnnOOo70DoYpd1btXevnH++Dr6UN3lN58RUkhqkpVSj2Muf65tztQXJCPe687F7/6+07kMYafXncu8rLIfJ8tjNZUQvIeJwgieZSpa/3ACRHoFYETXf5N9X+4dDltKLxCAQDkFUbvxcfZux9LceDjoW9gSFLgxyJsxwN79b4ovXk1jAGFeXnIz2MoyGMoyGfIz8tT/i/IY8jPYyjMVx8T+H9B0LmF/nOk80OPlcoLd528qNcc8VxFBibVyZ9X4M+L9QVltNaaJ+9xgiBSR34hMGGytMUD50Bfz8gKXk4/ug84+IGU3tcdvewwvXvHzEpgnhCo5NcDe34wT1rsZVz5mAxgU1SQh6nlxZgaJmZ8ODjn6D45AF9PHx78+0709g/iyvOm4eiJfgwMcTg/PIghznHJ3EkYGOIYGBzCwBDH4BBH/yDH4NCQP11KGxgawsAgVx0zhL6BIRzvG1TypOOkYwcHOfr9x8ply+dGcvQbbWJ5QQGAT33HMXfKBHxr3Tb80nhBUsMtsUJKmyCI9MCYNI98XJnk+BYPIb17MbriP7o/cu/+0Vrps6BEUt4TpgETpkhhZSdM9X+q0konAXkjjwXnKowxlBcXordvEK99cjjE037Zwhm48qF/wvpNXdrHtoeGOAb5sPJXlP2gX+ErLw7B+UMBLwbyi4L0cjD8UjEwxDEY9KIQXE6kF5T3Oo7g9MpSnF5ZignFBWGdG0eDrFHajDEtAL1/txaAlXPuyqBIOYfX6wUAaDSakDxRFCEIQpolSj2nQh2JMCTSux8ppOzACWn++9CQ5E3v3QycDBMEh+VLCnzCFEmZy4q+bKqk5NX/5/DUuXg87dNFXh5DHhgK8yXv/mwh0ip4yTo3xkLWjGkzxho5583+/wUAuwEs5Zy7I52TqTFtr9cLq9WK5uZmGI1GmEwm6PV6JU+n06GmpgYWiwVarTYtMjkcjgCFJcsjYzAY4HQ64yozuJ4GgwENDQ2pEDchRqOORBxkeUS0mBgpOl3fcaDnINBzCOj5HOg+KH32HBz+v/sgcOwLBESpkykWgnrsUwP/lz/HlWWVaT6ZpVhPRUZaaz7Zse2sd0Tz97I3cc4rVWlOAE5ZkYcj045ojDG0t7cHKGav1wuXy5WwcmtubkZnZyfq6+vh8/lgt9thtVoBSD1Jm80GjUYDr9cLvV6vXFutsEwmEwwGAwRBgCiKcDqdqKurC1FyydQzURKt32jXkThFSNXa5oMDwPHDQLes0D9XKXq1kj8orfIWjNo0r/TYVaZ5OS1NpvmwSijoJS3bPe3TRTpecLLeEY1z7maM1QUlawCIGRAnYURRhNvtTro3arPZYLPZoNfrsXbtWiW9rq4OVqtVMQ0bDAbY7Xb4fL6A83U6HYxGo7IvK8BsId76CYKgmMVlsr2OxBgnv0BSsGXToh/HuTS2rvTYDwUp+oPAoY8Azz9GMM3LCj3IRD9hakpM89s7RLTt7cK613craXuKH8AZf7sg4Lia2af2YjVA5GEEmdEeTsgKpQ0A6vFrxpgGQBWA9ZmTKD5EUcT69euTVtiCIKCrK3QdY1EU4fV6A8ZyNRoNXC5XVGXV3NyMxsbGpGRKJYnUz2g0oqqqKmKZ2VZHglBgbNh7PVwYWjWKaf5gqDm+56DkTb/PHdk0X1IZwalu6oim+bBT3u4D9jxwbcJVH6uEe8EJx2i94GSN0g7CCmk8WwzOYIw1AGgAgFmzZqVZrPCIooilS5di06ZNKSvT7XZDEARFibW1tYU4WQmCAKfTGdDjVONyudI2ph4v8dYvkoNZNteRyEJGM6RsshSVSnHgq+ZEP25wQFLcinL/PPT/vW9ICn+wL/T8wlKVIo/kVDeCBeEUJtNz+rNOaTPGGgFYIjmgcc5tAGyANKadTtnC4fP50NbWhqqqKpjNZmV8Vo3ZbB6xnPr6ekX5OBwO6PV6uFwuWK1WWCwWiKIY0tucOHGiYja22+1wOBwAoPT2nU4nLBYLAElJjpZyS0f9gMzWkRgj5LojHSCZ5sunS1s0gk3z3QdDlfvBDyOb5gHg/pnAuAlA0QTVZ1li+wXjssr5LqWk0Ukzq5Q2Y8wIwCUrbMaYhnPuHeG0jCIrDb1ej+rqaphMphDFISuVWFCb141GI8xmMwwGAwCEjF2rEQQhoMdtNpvR1NQU8L/NZhsV7+901A/IbB0JIueIxzTv+gWw5Veh6X3dgYFtymdK5fV1Ayd7pGA5A72xyZNXEEGpTwCKyuLfz5IY9wDSumxt1tSaMaYHIKoUtgBACyCrlXZ9fT0Aafy1sbERq1evRnt7e8LlBfcWtVotnE4nDAYDRFEMOLazszPsWK/b7UZtbS0EQUBzc7PiZS17ZYeb45wIDocjomk+Eqmon1xOOupIEKcE+p9Km5pYPe0H+yXlLSvxkz2BSl3ZV6d1D392Hwg8hw/GJnNBcRSlHqdFoHB8zgTQyQql7Xc8c/r/V2fpMiJQglgsFlRXV4f09mI1HwPA0qVLAxy1RFFEdXU1ampqQnqioigqvVQ1VqtVMdO3trYqjmqySToVCk2tYNNdPyA9dSQIIgbyVTHjk4VzqeceUfFH2++Rxvq7dg/v9/XEeGEmLXMbVclHsQCkkaxQ2n4T+JgY7LBarTAYDFixYoXiPBWP+Tj4WK/Xq5RVU1MT0Itsa2sLOd5sNgekRfO6jhZdbCTMZjPq6urCyhyNZOsnXzvWOhIEkUMwBhSWSBvijG0fjqEhoP9YmB5+jPtHOhIbChhFskJp5xpypDAAWLNmTUBENLdb8p/T6XSwWCxxm49ramrQ3NwMQRDg8XiUecqA5IglBx/x+XxYu3ZtgFe12+1GdXV1QJrBYEBbWxu0Wi1cLhdqaobn61utVrjd7ohRxILrKZuwnU4nXC5XTD3sVNYvkToSBHEKk5c3HO8+FQz2A6/8B/D6b0Pz7qsI3L/snlEZ586KiGiJkkxEtHXvr8P8ifOxaPqiiMdsO7AN73e+j+/O/26iIqaV4B6oTHNzszKOHDynO5Zx6Wxqq0TqSBBEAoyFsLXpIlWR9vxEi4gGznnObjqdjifKW/vf4pf+6VL+1v63EsofK9jt9hGPobaKnSffe3LEdnhr/1v8yfeeTJNEiTEW6jEW6kDkCD8rT2lxANp4BL2XG+5yo8Ci6Yvw4GUP4oebf4htB7YF5G07sA0/3PxDPHjZg1F7l7lOrPOaqa1iZ/7E+WHbSUZur/kT56dZsvgYC/UYC3VIF+veXxexnWS2HdiGde+vS5NE2UvG2yqSNs+FLZmetkxwL5F6jZGhtoqNSO2Sa+01FuoxFuqQDsiaFjth20LV005FWyFKT/uUHdNWs+3ANtziugUlBSXo6e/B5JLJKCkoQR7LAwNTpqGp9xnCp434OUrH5jHJaBI2LcIxsuzBxzAwSH+hx+zv2Q/XXhfmT5qP9w+/j2vmXINZ5bOUY+Xj81heQJnyfh7yFDnCpQfIEZSubus8loc8DKcH5EU6JyhdPl/OCy4r5Hqq9OA89X0i31NqC0SuWiTGQj3GQh3SQaR2ofYKJaRN/OP/qWqrrF+aM1FSuTTntzZ+C+5DblRXVGNe5Txw+N9sgj6HMARwgCNCWphjhvgQ5HaOdo76mCE+pOQBiHyMXzYAAedwqXDlnEjHBH8qx8jpEY4hQgl+WQGA/qF+FLACDPABFOUVIT8vP8NSxs/g0CD6hvpQmFeIgaEBlBaWYlz+OOXlJY/lIZ/lB3yGS2eMRd0POS8vT3nRys9TnQcWsB/uesH7Hd0d+IvnL9BN1cF90I1lc5dhjjAc41v9nQW/yKqPkfPV/4fNV5WhHOc/NFI+Gz4gqizql8Ow+cHXCpI1+AVTXcZHnR/h9+/8HrcvvB3nTjwXH3V+hEfefgR3LLwD5006L6z8armj1j/Wth6p/kH1C5cfFO8jpB1Gyg/bTkH57oNu3Pv6vfivS/4LNVNr8P7h91P2cpP1S3NmEo/Hg3st92JDywYM9Axg54SdWF6/HP9p/k9UV1dnWrysIritCiYU4MYVN+K+H92HOZo5ygvBEB8KUPzh0pWXCf//SjofCnjRiJauLivkekHnqF9WgtOH+BAAhE1XnxNwXfV1wpxz6LND2NKyBds2bkPvkV4UVxSj9upaLF6xGJNmTsrwNxk7hzsOY+v6rfjw/z5E75FejKsYB91VOmiXa1ExowIcHINDgxjiQxjkg0obqPcH+SA45wH7/UP9AfthzxsalMrngxga8pcTtB98XriXypOHTsLn8kF8U0Rrdyvyy/LhuciDKn0Vxk1JfDnLsYjcVt+69VsY7B5Eflk+hIsE3LfvPmqrIOS2usJ0BQa7B1FYVojl9csxsXbiqF73lFbaGzduxMpvrETZpWX48//9GTfU3oAXWl/AXZa7ULOoBs/+8Vlcc801mRYzK4jWVosvXkxtpWLjxo34z1X/iWu/di2O33cc31j8Dfxx6x+h8WjwZMOTePrpp3OirTZu3IibG27GtV+7FifuO6HUY55nHv542x+zsh7yy4H8uXHjRqz+4WpcVX8Vdnx1B4yLjHBsc+DMj8+Es9mJR2yP4IqrrgiwYKnLktPk9ABrk/IRPl99XLR8tbUzwLqmPo5Hzw8uI+RaEeqnLuONV97ALx74Ba5feT1Kvl2C10+8jsUli9G7tRcvPPAC7n3oXnzpK1+K2EZh66eSezTqF3N+uLaOkh+xnfz57772LtauWYvLll+G0q+V4oOhD7B80nL0v9mPiy66aFR/G6esedzj8aBmUQ1mf382bKttWDR9EfZ+82YAwNG+bry0Zzua3+2Ac80D0N19N4ZOnMBnDaaQcipuvBHCshsx0NWFfXd+PyS/8ms3ofyrX0X/gQPY3xgajKTqO99B2RVfwUnvbnz+s5+F5E+69RaMX7wYvR99hIP3rwnJn3z33SjVLsRx99v44je/Ccmf+uMmFJ9zDo5t3YrDjz0ekj/t5z/HOM0cdL/yKnx/+ENI/mnNFnx6/DhqFl4I8zlTce0ZF6C8aDhQwaH/9y2sXv8D7P3lLvxlqQGzywKDGJxusyKvpAS+Z59F98b/Cyl/9v88DQDofHIdev7xj4A8VlyMWWttAIAvfv97HH/jzYD8fEHAzId/J8nxq1/jxDvvBOQXTJuGGb9sBgB8fv/9OPnRjoD8ojPOwPT/+AUA4MBPfoq+PXsC8sedczam/fjHAIB9P2rEwOefB+SXLFiAKT/4dwBAx7/diUFRxN7ubtz4fxvx2yVfQseZPbjip49h0fRFeO/mFfAc3IGegUp8//W38PzV1+C866/HxO9J89rle09N2TVXo2rlyozce3u7u7Fs8z9gefpBbNr1JJrenIryojIc7euGR/SgZ6ASd7u34822Nkw/cnTU7r3C6dNx9OWX0fWnP4fkz/jdb1FQWQnxuedx5PnnQ/L77jFj8eWX45ffNkLY/jqqheqAOnTe8X3c8917sPHff4DJH34YcG4u3ntqSi++CJNvuw0A8OnqBvDewEheEy6/PODek+/btZd/BfMqirF+RgemfvNbeP69Fjz00iR8cqQXq//xKp6/+hrMLis7JZ57ke69vd3dWL7lNbzw4osYt2MrPv3zU+h4oAHrd67Hg5c9iME9g7jhhhvw5ptvJmytjWYeP2WnfN1ruRdll5YpCltNeVEZrj3jAnzltAr85q8bMiRh9nCv5V7MO788RGEDwMKpWthW23DWeWV44qP3MiRh9vDUzh24cc5sTCjowtVnXK3cWxXjBFQL1ZhQ0IUb58zC0zt3ZljS6Dy1cwduMCzBU8eewr/X3K187+VFZUo9rr3qUjz66KMZljQyjz7+OK792rXwDLYpChsYrsNTx57CV2/6Kp589ZUMS5p5ntq5AzfNnYd5FcXwiB4sm7cMdyy8A2suvR8e0YN5FcWonzs36+/bdPDUzh343s03I/+MfLTsaEG1UI07Ft6hTIvNPyMfq1atGrXfxinb066YWIE//PUPWHbxMgDAXXfdhXeC3pYPHz2MHe/twCVLLklW1Jxmy+tbcPb5Z2NSeeSxWGoride3vo7iWcU4c8qZKCsKDZ3Y3deNjw99jN5Pe7Fk8ZIMSBgbY6EeY6EO6WLr1q04c/6Z6OjtQLVQHdBe3X7LxMzimfj4/Y+xePHiDEqaecK11YIFC/DQQw8p3uN3zb4Lt914Gz4PspDECvW0w9Aj9uCG2huiHlM1oQqDAzEuEzeGGRwYxMSy6M4V1FYSA/0DmDd5XlglAQBlRWWYN2keBvoH0ixZfIyFeoyFOqSL/v5+fHbisxCFDUjtVC1U47MTn6G/vz9DEmYP0dpKDkT1a8+vcfjw4dERINIE7lzYkgmuMmXKFL5r166ox+zatYtPnTo14WuMFaitYmestNVYqMdYqEO6KK8q5xu2boh6zIatG3j5xNSG68xF0tFWoDCmoaxcuRJPPvlk1GOeeOIJrFy5Mk0SZS/UVrEzVtpqLNRjLNQhXXz35u+i7cXoQ42tL7Tiezd/L00SZS8Zb6tI2jwXtmR62rt27eKTJk3iW7duDZu/detWPmnSpBHf1E8FqK1iZ6y01Viox1ioQ7qgtoqddLQVovS0M654k9mSjT3+8ssv80mTJvF77rmH79q1i/f19fFdu3bxe+65h0+aNIm//PLLSZU/lqC2ip2x0lZjoR5joQ7pgtoqdka7raIp7VPWPA4A11xzDd58802cPHkSS5YsQUlJCZYsWYKTJ0/izTffzLrAEZmE2ip2xkpbjYV6jIU6pAtqq9jJZFudslO+CIIgCCIboSlfBEEQBDEGIKVNEARBEDkCKW2CIAiCyBFIaRMEQRBEjkBKmyAIgiByBFLaBEEQBJEjkNImCIIgiByhINMCyDDGBAANALwANABcnHN3RoUiCIIgiCwia5Q2ADsAE+fcCwCMMSdjrI5zLmZWLIIgCILIDrLCPO7vZWtkhe3HC0CfGYkIgiAIIvvICqUNoAaAGJQmAjCkXRKCIAiCyFKyxTwuAPAFpXVCGtsOgDHWAGnsGwB6GGM7UyjHJACHU1jeWIbaKnbGSluNhXqMhTqkC2qr2El1W82OlJEtShsAqmI5iHNuA2AbDQEYY22RgrQTgVBbxc5YaauxUI+xUId0QW0VO+lsq2wxj4uQettqJiK0900QBEEQpyzZorTbENrTFgA40y8KQRAEQWQnWaG0/dO62hhj6jHsGgCuNIsyKmb3MQq1VeyMlbYaC/UYC3VIF9RWsZO2tmKc83RdKypBwVWqALRRcBWCIAiCGCZrlDZBEARBENHJCvM4QRAEQRAjk01TvpLGPyZuAWDlnLtU6QJijGvuL8MEwAOgGkCLfOxYio/OGNNiOOJcLVRtxhhrhOS93wJpqKKOc26KUI4dgDkomp2cF3M5uQJjTA9A4Jw7/PsC4rgnVO3uBVDln8KYlnsr2vcR528kJeUkWZeUtmOy32u2kqrfZ6qeF9lKKp/7qdBDUeGcj4kN0g2lB9AOQB+U54QUJlW9L0Qox6POA9CeSDnZvgFoVP0vAOgCoJXz/PtdkGLCR6wjAB5m88RbTi5s/nbyAGhI8N7SArCr7y1Vm4/6vRXt+4izHikpJ4l6pLQdk/1es3lL1e8zVc+LbN2Qouc+UqSHom1jxjzOOXdx6a0mYG53PHHN/W/b4IGLlHgZYw1jKT66/625Sd7317cNw3UROeeV/i3ioi3+NqnjnDN5gxR6ti6ecnKIFVDNaEjgnlgLwKzaX8o5d6fx3gr7fSRw/VSVkyipbsdkv9esJFW/z1Q9L7KVVD73U6GHRmLMKO0oRI1rzhizMMas/nQhzPk+SOaSMRMfnUsmmbqgZA2C6scY0wZNwwtoL865yP3mRH+eAOnN0T1SObmG/4cdPAUx5ntL/aOV20P1kEjrvRXm+4jnN5JwOakgmXYMV49EvtdcIZnfZ9DvPOHnRY4ghEmL6bkf6bcRhpTdU6eC0hYQPq65HMzF6t8A6ccbfNPp/WkjlZNT8MCxFg2keqxXpRkhvQlqGWMW1anq9gqmSf2QGKGcnEH1sAseFxQQ+71VA8Cnag9N0MtiWu6tCN/HSNcP+c4TLCcVJNOOAfVI4nvNVeL5fQa0VRLPi1wgmed+tOehmpHKiZkx5YgWhYgNo/7Bcs5FxpjJ71hhg/SAcGO4sXP9RxsJKyQTowgo8d1lHP63Saff9BPi0AIoP9pWdVq0clIs/2ijD37YqYjp3oL0o5WdT0QALsaY2d9uUctJFZG+j5GuH/ydJ1pOihCQYDuGuXcT+l5zkXh/n5F+535ifl6kSv7RJJnn/gjtFExK7qlToactIo645nx4QRKN/6YTIDkVxFVOruC/US1qk5l/DEuNGyObcZoQZGZMsJyswl+HSB6eImK/J0RIY3+iKs0LqT3iKSdhonwfcV0/VeUkiIgUtGMKv9dcISW/zxQ+L7KKNDz3U1XOKdHTjiuuOWNM8D8Q5JtSg2Ez0JiKj+5/+1amHfjNXgKATQAqVYcKkLwrI5UjQPIkFVVp2njLyVKqANQwxuR9PYAq//56xH5PtEUoX0QaYu+P8H3EfP1UlZMEqWrHVH2vWU+qfp+pel5kI2l47qfutxGvu3m2b/5GGMnVvh1+V3tIX446r0uVZ4T0VjliObm2wT81QbUvADD6/28IOtYTqb1UZXWFuUbEcnJ1gzSlJdrUoGj3lj3MsZGmKqX83hrhe42nHgmVk+LvIO52DHfvJvK95tqWyO8zzHee0PMiVzYk+NyPdE8hTj0UzzZmwpiqJv83QXqrsfPwARcC4pr7nSYEPhwcQj02JnDOm1XXiFhOLuF/Qw73Jqzj0tQZuS1FhAYaCGgvf5oeUgCHAJNYtHJyEcZYA6SgCW2QAic44ry3BEj3Zyck05gy7peOe2uE7zWeeiRUTgrrISCBdgx37/rT4/pec41Efp/qtkrmeZErJPrcj/LbiEsPxSXrWFHaBEEQBDHWORUc0QiCIAhiTEBKmyAIgiByBFLaBEEQBJEjkNImCIIgiByBlDZBEARB5AiktAmCIAgiRyClTRAJwhjT+OMsc8ZYO2Os0b9Z/JswStcVGGN2xljE+ZqMMaNfJq6WhUnLDXoYY13qhR38dXH68xqilGtlsa1qFBfpasvRkp8g0gXN0yaIJGGMeSAF5VAHZGiAtOazjo/S+sKMMc6lNZIj5WshRV2q5IEhLI0A1nLOK4OOl6M7RVzogQ2vPaxe9alRXfdkSGVbhpMrnPwEkUtQT5sgUoOo3vFHQdIAWJERaaCsgyyGkUEEIMgKTIV2JGXGpRWggo+pTUbOMIhB10y0LUPkiiA/QeQMpLQJYhTw91oBKWRhJlkPoC4oTYC04lNwetywNKydnEhbpkMugsgEp8IqXwSRVvxmaROAuiAzsgApJnErpF6gOma2Fv64x8F5qvMtkGJA+xDUG/XnNwIwBMWYtgNwqlYxUqdb/HLKsnn9/+sxHIvbCaAeQIs/3wIAnHOD/zgNAK3/2mJQnOWwdY2HKG0Zsb0iyeU/R5FfJaccDxqQhgdSYuoniFEhEyuq0EbbWNogKVIrpNWBjAhaMSroOEG1r14tqB3+VZP8+11B5zrhX8nKv6+Rfr4Bx2jUZajLkuWBtJiB4N84/CsRBZ8HSZF5/MdpMbyKlh6SgpSPM0JaFCHmuqaoLUdqr0hyBcvfHiSnEdKYesbvK9poC7eReZwgUkM759zh3+oAmPy9PACK85fIA3u7bRgep63jnDvUBao8vrWQeoDKikCc8xBTMefcG1yGH7WJXOCcy3JEM5H7/GWKnHM3j2M1ohjqOhJR29JPxPaKU06o5fSX2TBanv8EkSxkHieI0aENkllZNrVqgGHvZT92DJtlfbIpV5VW5d+vQRhzeBwoJvIw6RbGmDlC+YkurzhSXeMluC2B6O0Vj5y+MOmiPy+nlpckTg1IaRPE6CDCr7z8eCH1ciON67ZD6j3K6/TC/yn4z9VEOG9EOOcuxpgIYC2A1aqs9ZBM0RYetMZ0IgQ5jEWra7yICK1/xPYK6uErcoWxTsjrGgcjIPMOhAQRFjKPE0RqEIL2WyFNq5LTRQCiSrHJAUX0slOVSgGpy9L7lZ/Xf5x8rhZB+MszRpDPBb9pXE5QmciTwYvhumtUJvqwdY2xTCFoP6AtGWO3IUp7RZIr+CJ+OYUgOY0AHMGKnyCyBQquQhAJ4n/YGyF5L/sAeHhgUBA58lY7pF4tMOxRDUjjvi7VsR4Mm2QFAAZITlHuIG9s0X+ME4ANgJlzLkbwHpdl0UNSXrag9AYAXh7oma2HFMxEA6knbvOXr/XLoPdfU/YUt/rrCB7eezygrilqS9mTPmx7hZMrnPxBclZBerEh73EiayGlTRAEQRA5ApnHCYIgCCJHIKVNEARBEDkCKW2CIAiCyBFIaRMEQRBEjkBKmyAIgiByBFLaBEEQBJEjkNImCIIgiByBlDZBEARB5AiktAmCIAgiR/j/TkNV/iIBrtkAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 504x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_lines(bpdisk,x_s, x, \"1\\% OSMBufSize\", \"\", \"mixed_disk\", 1.13)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/mixed_result_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams.update({'font.size': 12})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "gen_dir = \"./BEBP/\"\n",
    "osm_dir = \"./OSM/\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "l_percentage = \"50-L\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "gen_file = gen_dir + \"results_50l.csv\"\n",
    "osm_file = osm_dir + \"results_50l.csv\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "gen_header = [\"num_elements\", \"k%\", \"l%\", \"cache_capacity\",\"duration\", \"reads\",\"writes\",\"leaf_cache_misses\",\"internal_cache_misses\", \"leaf_cache_hits\",\"internal_cache_hits\",\"cache_reqs\",\"av_fanout\",\"max_fanout\",\"min_fanout\",\"med_fanout\",\"num_int\",\"num_leafs\",\"av_buff\",\"max_buff\",\"min_buff\",\"med_buff\",\"depth\",\"BPLUS\"]\n",
    "osm_header = [\"num_elements\", \"k%\", \"l%\", \"cache_capacity\",\"duration\",\"counter\",\"num_flushes\", \"total_sort\",\"num_quick\",\"num_adaptive\", \"num_adaptive_fail\",\"reads\",\"writes\",\"leaf_cache_misses\",\"internal_cache_misses\", \"leaf_cache_hits\",\"internal_cache_hits\",\"cache_reqs\",\",\",\"av_fanout\",\"max_fanout\",\"min_fanout\",\"med_fanout\",\"num_int\",\"num_leafs\",\"av_buff\",\"max_buff\",\"min_buff\",\"med_buff\",\"depth\",\"BPLUS\",\"nops\",\"osm_fence_queries\",\"osm_fence_positive\",\"unsorted_zonemap_queries\",\"unsorted_zonemap_positive\",\"num_seq_scan\",\"global_bf_queried\",\"global_bf_positive\",\"num_zones_queried\",\"num_zones_positive\",\"sublevel_bf_queried\",\"sublevel_bf_positive\",\"seq_zone_queries\",\"seq_zone_positive\",\"num_seq_found\",\"sorted_zonemap_queries\",\"sorted_zonemap_positive\",\"num_bin_scan\",\"num_bin_found\",\"tree_zone_queries\",\"tree_zone_positive\",\"num_tree_scan\",\"num_tree_found\",\".\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "gen_data = pd.read_csv(gen_file, header=None, names=gen_header)\n",
    "osm_data = pd.read_csv(osm_file, header=None, names=osm_header)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>num_elements</th>\n",
       "      <th>k%</th>\n",
       "      <th>l%</th>\n",
       "      <th>cache_capacity</th>\n",
       "      <th>duration</th>\n",
       "      <th>reads</th>\n",
       "      <th>writes</th>\n",
       "      <th>leaf_cache_misses</th>\n",
       "      <th>internal_cache_misses</th>\n",
       "      <th>leaf_cache_hits</th>\n",
       "      <th>...</th>\n",
       "      <th>min_fanout</th>\n",
       "      <th>med_fanout</th>\n",
       "      <th>num_int</th>\n",
       "      <th>num_leafs</th>\n",
       "      <th>av_buff</th>\n",
       "      <th>max_buff</th>\n",
       "      <th>min_buff</th>\n",
       "      <th>med_buff</th>\n",
       "      <th>depth</th>\n",
       "      <th>BPLUS</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>50000000</td>\n",
       "      <td>0</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>164120466506</td>\n",
       "      <td>219580</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>219580</td>\n",
       "      <td>17990629</td>\n",
       "      <td>...</td>\n",
       "      <td>10</td>\n",
       "      <td>10</td>\n",
       "      <td>21955</td>\n",
       "      <td>197625</td>\n",
       "      <td>0</td>\n",
       "      <td>226</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>5</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>50000000</td>\n",
       "      <td>0</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>409749659098</td>\n",
       "      <td>199222</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>199222</td>\n",
       "      <td>662769326</td>\n",
       "      <td>...</td>\n",
       "      <td>12</td>\n",
       "      <td>125</td>\n",
       "      <td>1594</td>\n",
       "      <td>197628</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>50000000</td>\n",
       "      <td>1</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>450794421913</td>\n",
       "      <td>214894</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>214894</td>\n",
       "      <td>19121649</td>\n",
       "      <td>...</td>\n",
       "      <td>10</td>\n",
       "      <td>10</td>\n",
       "      <td>21348</td>\n",
       "      <td>193546</td>\n",
       "      <td>28</td>\n",
       "      <td>230</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>5</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>50000000</td>\n",
       "      <td>1</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>460423538580</td>\n",
       "      <td>195773</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>195773</td>\n",
       "      <td>662136676</td>\n",
       "      <td>...</td>\n",
       "      <td>12</td>\n",
       "      <td>125</td>\n",
       "      <td>1556</td>\n",
       "      <td>194217</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>50000000</td>\n",
       "      <td>10</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>576316896716</td>\n",
       "      <td>186687</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>186687</td>\n",
       "      <td>20468693</td>\n",
       "      <td>...</td>\n",
       "      <td>10</td>\n",
       "      <td>10</td>\n",
       "      <td>17490</td>\n",
       "      <td>169197</td>\n",
       "      <td>186</td>\n",
       "      <td>230</td>\n",
       "      <td>0</td>\n",
       "      <td>197</td>\n",
       "      <td>5</td>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 24 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "   num_elements  k%  l%  cache_capacity      duration   reads  writes  \\\n",
       "0      50000000   0  50          500000  164120466506  219580       0   \n",
       "1      50000000   0  50          500000  409749659098  199222       0   \n",
       "2      50000000   1  50          500000  450794421913  214894       0   \n",
       "3      50000000   1  50          500000  460423538580  195773       0   \n",
       "4      50000000  10  50          500000  576316896716  186687       0   \n",
       "\n",
       "   leaf_cache_misses  internal_cache_misses  leaf_cache_hits  ...  min_fanout  \\\n",
       "0                  0                 219580         17990629  ...          10   \n",
       "1                  0                 199222        662769326  ...          12   \n",
       "2                  0                 214894         19121649  ...          10   \n",
       "3                  0                 195773        662136676  ...          12   \n",
       "4                  0                 186687         20468693  ...          10   \n",
       "\n",
       "   med_fanout  num_int  num_leafs  av_buff  max_buff  min_buff  med_buff  \\\n",
       "0          10    21955     197625        0       226         0         0   \n",
       "1         125     1594     197628        0         0         0         0   \n",
       "2          10    21348     193546       28       230         0         0   \n",
       "3         125     1556     194217        0         0         0         0   \n",
       "4          10    17490     169197      186       230         0       197   \n",
       "\n",
       "   depth  BPLUS  \n",
       "0      5  False  \n",
       "1      3   True  \n",
       "2      5  False  \n",
       "3      3   True  \n",
       "4      5  False  \n",
       "\n",
       "[5 rows x 24 columns]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gen_data.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>num_elements</th>\n",
       "      <th>k%</th>\n",
       "      <th>l%</th>\n",
       "      <th>cache_capacity</th>\n",
       "      <th>duration</th>\n",
       "      <th>counter</th>\n",
       "      <th>num_flushes</th>\n",
       "      <th>total_sort</th>\n",
       "      <th>num_quick</th>\n",
       "      <th>num_adaptive</th>\n",
       "      <th>...</th>\n",
       "      <th>num_seq_found</th>\n",
       "      <th>sorted_zonemap_queries</th>\n",
       "      <th>sorted_zonemap_positive</th>\n",
       "      <th>num_bin_scan</th>\n",
       "      <th>num_bin_found</th>\n",
       "      <th>tree_zone_queries</th>\n",
       "      <th>tree_zone_positive</th>\n",
       "      <th>num_tree_scan</th>\n",
       "      <th>num_tree_found</th>\n",
       "      <th>.</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>50000000</td>\n",
       "      <td>0</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>87175727092</td>\n",
       "      <td>0</td>\n",
       "      <td>103752</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>258657</td>\n",
       "      <td>258657</td>\n",
       "      <td>258657</td>\n",
       "      <td>258656</td>\n",
       "      <td>4741344</td>\n",
       "      <td>4741343</td>\n",
       "      <td>4741344</td>\n",
       "      <td>4741343</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>50000000</td>\n",
       "      <td>0</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>83233865669</td>\n",
       "      <td>0</td>\n",
       "      <td>103752</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>258498</td>\n",
       "      <td>258498</td>\n",
       "      <td>258498</td>\n",
       "      <td>258498</td>\n",
       "      <td>4741502</td>\n",
       "      <td>4741502</td>\n",
       "      <td>4741502</td>\n",
       "      <td>4741502</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>50000000</td>\n",
       "      <td>1</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>147561995938</td>\n",
       "      <td>524700</td>\n",
       "      <td>103722</td>\n",
       "      <td>347</td>\n",
       "      <td>308</td>\n",
       "      <td>39</td>\n",
       "      <td>...</td>\n",
       "      <td>81051</td>\n",
       "      <td>4888627</td>\n",
       "      <td>401065</td>\n",
       "      <td>401065</td>\n",
       "      <td>120998</td>\n",
       "      <td>4797951</td>\n",
       "      <td>4795235</td>\n",
       "      <td>4797951</td>\n",
       "      <td>4736215</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>50000000</td>\n",
       "      <td>1</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>141855774501</td>\n",
       "      <td>524700</td>\n",
       "      <td>103722</td>\n",
       "      <td>347</td>\n",
       "      <td>308</td>\n",
       "      <td>39</td>\n",
       "      <td>...</td>\n",
       "      <td>81087</td>\n",
       "      <td>4888457</td>\n",
       "      <td>399250</td>\n",
       "      <td>399250</td>\n",
       "      <td>120420</td>\n",
       "      <td>4798493</td>\n",
       "      <td>4795724</td>\n",
       "      <td>4798493</td>\n",
       "      <td>4736409</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>50000000</td>\n",
       "      <td>10</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>518773194212</td>\n",
       "      <td>47156697</td>\n",
       "      <td>103672</td>\n",
       "      <td>338</td>\n",
       "      <td>277</td>\n",
       "      <td>61</td>\n",
       "      <td>...</td>\n",
       "      <td>71720</td>\n",
       "      <td>4924022</td>\n",
       "      <td>626209</td>\n",
       "      <td>626209</td>\n",
       "      <td>40890</td>\n",
       "      <td>4887390</td>\n",
       "      <td>4887390</td>\n",
       "      <td>4887390</td>\n",
       "      <td>4289332</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 55 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "   num_elements  k%  l%  cache_capacity      duration   counter  num_flushes  \\\n",
       "0      50000000   0  50          500000   87175727092         0       103752   \n",
       "1      50000000   0  50          500000   83233865669         0       103752   \n",
       "2      50000000   1  50          500000  147561995938    524700       103722   \n",
       "3      50000000   1  50          500000  141855774501    524700       103722   \n",
       "4      50000000  10  50          500000  518773194212  47156697       103672   \n",
       "\n",
       "   total_sort  num_quick  num_adaptive  ...  num_seq_found  \\\n",
       "0           0          0             0  ...              0   \n",
       "1           0          0             0  ...              0   \n",
       "2         347        308            39  ...          81051   \n",
       "3         347        308            39  ...          81087   \n",
       "4         338        277            61  ...          71720   \n",
       "\n",
       "   sorted_zonemap_queries  sorted_zonemap_positive  num_bin_scan  \\\n",
       "0                  258657                   258657        258657   \n",
       "1                  258498                   258498        258498   \n",
       "2                 4888627                   401065        401065   \n",
       "3                 4888457                   399250        399250   \n",
       "4                 4924022                   626209        626209   \n",
       "\n",
       "   num_bin_found  tree_zone_queries  tree_zone_positive  num_tree_scan  \\\n",
       "0         258656            4741344             4741343        4741344   \n",
       "1         258498            4741502             4741502        4741502   \n",
       "2         120998            4797951             4795235        4797951   \n",
       "3         120420            4798493             4795724        4798493   \n",
       "4          40890            4887390             4887390        4887390   \n",
       "\n",
       "   num_tree_found   .  \n",
       "0         4741343 NaN  \n",
       "1         4741502 NaN  \n",
       "2         4736215 NaN  \n",
       "3         4736409 NaN  \n",
       "4         4289332 NaN  \n",
       "\n",
       "[5 rows x 55 columns]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "osm_data.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# osm_data = osm_data[osm_data[\"ins_writes\"]!=0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "nano_to_seconds = 1e9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "be_data = gen_data[gen_data[\"BPLUS\"]==False]\n",
    "bp_data = gen_data[gen_data[\"BPLUS\"]==True]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "osm_be_data = osm_data[osm_data[\"BPLUS\"]==False]\n",
    "osm_bp_data = osm_data[osm_data[\"BPLUS\"]==True]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "be_data = be_data.sort_values(\"k%\")\n",
    "bp_data = bp_data.sort_values(\"k%\")\n",
    "osm_be_data = osm_be_data.sort_values(\"k%\")\n",
    "osm_bp_data = osm_bp_data.sort_values(\"k%\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>num_elements</th>\n",
       "      <th>k%</th>\n",
       "      <th>l%</th>\n",
       "      <th>cache_capacity</th>\n",
       "      <th>duration</th>\n",
       "      <th>counter</th>\n",
       "      <th>num_flushes</th>\n",
       "      <th>total_sort</th>\n",
       "      <th>num_quick</th>\n",
       "      <th>num_adaptive</th>\n",
       "      <th>...</th>\n",
       "      <th>num_seq_found</th>\n",
       "      <th>sorted_zonemap_queries</th>\n",
       "      <th>sorted_zonemap_positive</th>\n",
       "      <th>num_bin_scan</th>\n",
       "      <th>num_bin_found</th>\n",
       "      <th>tree_zone_queries</th>\n",
       "      <th>tree_zone_positive</th>\n",
       "      <th>num_tree_scan</th>\n",
       "      <th>num_tree_found</th>\n",
       "      <th>.</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>50000000</td>\n",
       "      <td>0</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>87175727092</td>\n",
       "      <td>0</td>\n",
       "      <td>103752</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>258657</td>\n",
       "      <td>258657</td>\n",
       "      <td>258657</td>\n",
       "      <td>258656</td>\n",
       "      <td>4741344</td>\n",
       "      <td>4741343</td>\n",
       "      <td>4741344</td>\n",
       "      <td>4741343</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>50000000</td>\n",
       "      <td>1</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>147561995938</td>\n",
       "      <td>524700</td>\n",
       "      <td>103722</td>\n",
       "      <td>347</td>\n",
       "      <td>308</td>\n",
       "      <td>39</td>\n",
       "      <td>...</td>\n",
       "      <td>81051</td>\n",
       "      <td>4888627</td>\n",
       "      <td>401065</td>\n",
       "      <td>401065</td>\n",
       "      <td>120998</td>\n",
       "      <td>4797951</td>\n",
       "      <td>4795235</td>\n",
       "      <td>4797951</td>\n",
       "      <td>4736215</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>50000000</td>\n",
       "      <td>2</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>348453741137</td>\n",
       "      <td>37205523</td>\n",
       "      <td>104063</td>\n",
       "      <td>346</td>\n",
       "      <td>297</td>\n",
       "      <td>49</td>\n",
       "      <td>...</td>\n",
       "      <td>80368</td>\n",
       "      <td>4902790</td>\n",
       "      <td>539448</td>\n",
       "      <td>539448</td>\n",
       "      <td>59949</td>\n",
       "      <td>4859683</td>\n",
       "      <td>4855901</td>\n",
       "      <td>4859683</td>\n",
       "      <td>4735642</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>50000000</td>\n",
       "      <td>3</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>407279728460</td>\n",
       "      <td>42682437</td>\n",
       "      <td>103579</td>\n",
       "      <td>348</td>\n",
       "      <td>293</td>\n",
       "      <td>55</td>\n",
       "      <td>...</td>\n",
       "      <td>79222</td>\n",
       "      <td>4911177</td>\n",
       "      <td>625123</td>\n",
       "      <td>625123</td>\n",
       "      <td>80230</td>\n",
       "      <td>4840548</td>\n",
       "      <td>4838610</td>\n",
       "      <td>4840548</td>\n",
       "      <td>4654341</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>50000000</td>\n",
       "      <td>5</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>456959210870</td>\n",
       "      <td>45774828</td>\n",
       "      <td>103978</td>\n",
       "      <td>339</td>\n",
       "      <td>278</td>\n",
       "      <td>61</td>\n",
       "      <td>...</td>\n",
       "      <td>78657</td>\n",
       "      <td>4914737</td>\n",
       "      <td>441789</td>\n",
       "      <td>441789</td>\n",
       "      <td>68778</td>\n",
       "      <td>4852565</td>\n",
       "      <td>4852565</td>\n",
       "      <td>4852565</td>\n",
       "      <td>4545852</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>50000000</td>\n",
       "      <td>10</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>518773194212</td>\n",
       "      <td>47156697</td>\n",
       "      <td>103672</td>\n",
       "      <td>338</td>\n",
       "      <td>277</td>\n",
       "      <td>61</td>\n",
       "      <td>...</td>\n",
       "      <td>71720</td>\n",
       "      <td>4924022</td>\n",
       "      <td>626209</td>\n",
       "      <td>626209</td>\n",
       "      <td>40890</td>\n",
       "      <td>4887390</td>\n",
       "      <td>4887390</td>\n",
       "      <td>4887390</td>\n",
       "      <td>4289332</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>50000000</td>\n",
       "      <td>15</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>581161531954</td>\n",
       "      <td>47220138</td>\n",
       "      <td>103775</td>\n",
       "      <td>347</td>\n",
       "      <td>294</td>\n",
       "      <td>53</td>\n",
       "      <td>...</td>\n",
       "      <td>66316</td>\n",
       "      <td>4931210</td>\n",
       "      <td>523509</td>\n",
       "      <td>523509</td>\n",
       "      <td>18444</td>\n",
       "      <td>4915240</td>\n",
       "      <td>4915240</td>\n",
       "      <td>4915240</td>\n",
       "      <td>4036300</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>50000000</td>\n",
       "      <td>25</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>623538720068</td>\n",
       "      <td>47505384</td>\n",
       "      <td>104017</td>\n",
       "      <td>346</td>\n",
       "      <td>303</td>\n",
       "      <td>44</td>\n",
       "      <td>...</td>\n",
       "      <td>57452</td>\n",
       "      <td>4940916</td>\n",
       "      <td>608884</td>\n",
       "      <td>608884</td>\n",
       "      <td>15022</td>\n",
       "      <td>4927526</td>\n",
       "      <td>4927526</td>\n",
       "      <td>4927526</td>\n",
       "      <td>3536733</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>50000000</td>\n",
       "      <td>50</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>650956184283</td>\n",
       "      <td>46723581</td>\n",
       "      <td>104035</td>\n",
       "      <td>348</td>\n",
       "      <td>330</td>\n",
       "      <td>19</td>\n",
       "      <td>...</td>\n",
       "      <td>36073</td>\n",
       "      <td>4962632</td>\n",
       "      <td>482279</td>\n",
       "      <td>482279</td>\n",
       "      <td>7346</td>\n",
       "      <td>4956581</td>\n",
       "      <td>4956581</td>\n",
       "      <td>4956581</td>\n",
       "      <td>2542306</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>9 rows × 55 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    num_elements  k%  l%  cache_capacity      duration   counter  num_flushes  \\\n",
       "0       50000000   0  50          500000   87175727092         0       103752   \n",
       "2       50000000   1  50          500000  147561995938    524700       103722   \n",
       "8       50000000   2  50          500000  348453741137  37205523       104063   \n",
       "12      50000000   3  50          500000  407279728460  42682437       103579   \n",
       "14      50000000   5  50          500000  456959210870  45774828       103978   \n",
       "4       50000000  10  50          500000  518773194212  47156697       103672   \n",
       "6       50000000  15  50          500000  581161531954  47220138       103775   \n",
       "10      50000000  25  50          500000  623538720068  47505384       104017   \n",
       "16      50000000  50  50          500000  650956184283  46723581       104035   \n",
       "\n",
       "    total_sort  num_quick  num_adaptive  ...  num_seq_found  \\\n",
       "0            0          0             0  ...              0   \n",
       "2          347        308            39  ...          81051   \n",
       "8          346        297            49  ...          80368   \n",
       "12         348        293            55  ...          79222   \n",
       "14         339        278            61  ...          78657   \n",
       "4          338        277            61  ...          71720   \n",
       "6          347        294            53  ...          66316   \n",
       "10         346        303            44  ...          57452   \n",
       "16         348        330            19  ...          36073   \n",
       "\n",
       "    sorted_zonemap_queries  sorted_zonemap_positive  num_bin_scan  \\\n",
       "0                   258657                   258657        258657   \n",
       "2                  4888627                   401065        401065   \n",
       "8                  4902790                   539448        539448   \n",
       "12                 4911177                   625123        625123   \n",
       "14                 4914737                   441789        441789   \n",
       "4                  4924022                   626209        626209   \n",
       "6                  4931210                   523509        523509   \n",
       "10                 4940916                   608884        608884   \n",
       "16                 4962632                   482279        482279   \n",
       "\n",
       "    num_bin_found  tree_zone_queries  tree_zone_positive  num_tree_scan  \\\n",
       "0          258656            4741344             4741343        4741344   \n",
       "2          120998            4797951             4795235        4797951   \n",
       "8           59949            4859683             4855901        4859683   \n",
       "12          80230            4840548             4838610        4840548   \n",
       "14          68778            4852565             4852565        4852565   \n",
       "4           40890            4887390             4887390        4887390   \n",
       "6           18444            4915240             4915240        4915240   \n",
       "10          15022            4927526             4927526        4927526   \n",
       "16           7346            4956581             4956581        4956581   \n",
       "\n",
       "    num_tree_found   .  \n",
       "0          4741343 NaN  \n",
       "2          4736215 NaN  \n",
       "8          4735642 NaN  \n",
       "12         4654341 NaN  \n",
       "14         4545852 NaN  \n",
       "4          4289332 NaN  \n",
       "6          4036300 NaN  \n",
       "10         3536733 NaN  \n",
       "16         2542306 NaN  \n",
       "\n",
       "[9 rows x 55 columns]"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "osm_be_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>num_elements</th>\n",
       "      <th>k%</th>\n",
       "      <th>l%</th>\n",
       "      <th>cache_capacity</th>\n",
       "      <th>duration</th>\n",
       "      <th>counter</th>\n",
       "      <th>num_flushes</th>\n",
       "      <th>total_sort</th>\n",
       "      <th>num_quick</th>\n",
       "      <th>num_adaptive</th>\n",
       "      <th>...</th>\n",
       "      <th>num_seq_found</th>\n",
       "      <th>sorted_zonemap_queries</th>\n",
       "      <th>sorted_zonemap_positive</th>\n",
       "      <th>num_bin_scan</th>\n",
       "      <th>num_bin_found</th>\n",
       "      <th>tree_zone_queries</th>\n",
       "      <th>tree_zone_positive</th>\n",
       "      <th>num_tree_scan</th>\n",
       "      <th>num_tree_found</th>\n",
       "      <th>.</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>50000000</td>\n",
       "      <td>0</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>83233865669</td>\n",
       "      <td>0</td>\n",
       "      <td>103752</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>...</td>\n",
       "      <td>0</td>\n",
       "      <td>258498</td>\n",
       "      <td>258498</td>\n",
       "      <td>258498</td>\n",
       "      <td>258498</td>\n",
       "      <td>4741502</td>\n",
       "      <td>4741502</td>\n",
       "      <td>4741502</td>\n",
       "      <td>4741502</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>50000000</td>\n",
       "      <td>1</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>141855774501</td>\n",
       "      <td>524700</td>\n",
       "      <td>103722</td>\n",
       "      <td>347</td>\n",
       "      <td>308</td>\n",
       "      <td>39</td>\n",
       "      <td>...</td>\n",
       "      <td>81087</td>\n",
       "      <td>4888457</td>\n",
       "      <td>399250</td>\n",
       "      <td>399250</td>\n",
       "      <td>120420</td>\n",
       "      <td>4798493</td>\n",
       "      <td>4795724</td>\n",
       "      <td>4798493</td>\n",
       "      <td>4736409</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>50000000</td>\n",
       "      <td>2</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>461353595485</td>\n",
       "      <td>37205523</td>\n",
       "      <td>104063</td>\n",
       "      <td>346</td>\n",
       "      <td>297</td>\n",
       "      <td>49</td>\n",
       "      <td>...</td>\n",
       "      <td>80107</td>\n",
       "      <td>4903257</td>\n",
       "      <td>537248</td>\n",
       "      <td>537248</td>\n",
       "      <td>58949</td>\n",
       "      <td>4860944</td>\n",
       "      <td>4856907</td>\n",
       "      <td>4860944</td>\n",
       "      <td>4736794</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>50000000</td>\n",
       "      <td>3</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>504097406734</td>\n",
       "      <td>42682437</td>\n",
       "      <td>103579</td>\n",
       "      <td>348</td>\n",
       "      <td>293</td>\n",
       "      <td>55</td>\n",
       "      <td>...</td>\n",
       "      <td>79221</td>\n",
       "      <td>4911187</td>\n",
       "      <td>624301</td>\n",
       "      <td>624301</td>\n",
       "      <td>80134</td>\n",
       "      <td>4840645</td>\n",
       "      <td>4838795</td>\n",
       "      <td>4840645</td>\n",
       "      <td>4655018</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>50000000</td>\n",
       "      <td>5</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>528211839323</td>\n",
       "      <td>45774828</td>\n",
       "      <td>103978</td>\n",
       "      <td>339</td>\n",
       "      <td>278</td>\n",
       "      <td>61</td>\n",
       "      <td>...</td>\n",
       "      <td>79632</td>\n",
       "      <td>4913753</td>\n",
       "      <td>438906</td>\n",
       "      <td>438906</td>\n",
       "      <td>69059</td>\n",
       "      <td>4851309</td>\n",
       "      <td>4851309</td>\n",
       "      <td>4851309</td>\n",
       "      <td>4544465</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>50000000</td>\n",
       "      <td>10</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>555134893363</td>\n",
       "      <td>47156697</td>\n",
       "      <td>103672</td>\n",
       "      <td>338</td>\n",
       "      <td>277</td>\n",
       "      <td>61</td>\n",
       "      <td>...</td>\n",
       "      <td>72463</td>\n",
       "      <td>4923387</td>\n",
       "      <td>627446</td>\n",
       "      <td>627446</td>\n",
       "      <td>40862</td>\n",
       "      <td>4886675</td>\n",
       "      <td>4886675</td>\n",
       "      <td>4886675</td>\n",
       "      <td>4285582</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>50000000</td>\n",
       "      <td>15</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>572831532764</td>\n",
       "      <td>47220138</td>\n",
       "      <td>103775</td>\n",
       "      <td>347</td>\n",
       "      <td>294</td>\n",
       "      <td>53</td>\n",
       "      <td>...</td>\n",
       "      <td>66773</td>\n",
       "      <td>4930663</td>\n",
       "      <td>525024</td>\n",
       "      <td>525024</td>\n",
       "      <td>18461</td>\n",
       "      <td>4914766</td>\n",
       "      <td>4914766</td>\n",
       "      <td>4914766</td>\n",
       "      <td>4035379</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>50000000</td>\n",
       "      <td>25</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>558052240120</td>\n",
       "      <td>47505384</td>\n",
       "      <td>104017</td>\n",
       "      <td>346</td>\n",
       "      <td>303</td>\n",
       "      <td>44</td>\n",
       "      <td>...</td>\n",
       "      <td>57930</td>\n",
       "      <td>4940427</td>\n",
       "      <td>606497</td>\n",
       "      <td>606497</td>\n",
       "      <td>14997</td>\n",
       "      <td>4927073</td>\n",
       "      <td>4927072</td>\n",
       "      <td>4927073</td>\n",
       "      <td>3538489</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>50000000</td>\n",
       "      <td>50</td>\n",
       "      <td>50</td>\n",
       "      <td>500000</td>\n",
       "      <td>566983768314</td>\n",
       "      <td>46723581</td>\n",
       "      <td>104035</td>\n",
       "      <td>348</td>\n",
       "      <td>330</td>\n",
       "      <td>19</td>\n",
       "      <td>...</td>\n",
       "      <td>35876</td>\n",
       "      <td>4962789</td>\n",
       "      <td>483746</td>\n",
       "      <td>483746</td>\n",
       "      <td>7286</td>\n",
       "      <td>4956838</td>\n",
       "      <td>4956838</td>\n",
       "      <td>4956838</td>\n",
       "      <td>2542508</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>9 rows × 55 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    num_elements  k%  l%  cache_capacity      duration   counter  num_flushes  \\\n",
       "1       50000000   0  50          500000   83233865669         0       103752   \n",
       "3       50000000   1  50          500000  141855774501    524700       103722   \n",
       "9       50000000   2  50          500000  461353595485  37205523       104063   \n",
       "13      50000000   3  50          500000  504097406734  42682437       103579   \n",
       "15      50000000   5  50          500000  528211839323  45774828       103978   \n",
       "5       50000000  10  50          500000  555134893363  47156697       103672   \n",
       "7       50000000  15  50          500000  572831532764  47220138       103775   \n",
       "11      50000000  25  50          500000  558052240120  47505384       104017   \n",
       "17      50000000  50  50          500000  566983768314  46723581       104035   \n",
       "\n",
       "    total_sort  num_quick  num_adaptive  ...  num_seq_found  \\\n",
       "1            0          0             0  ...              0   \n",
       "3          347        308            39  ...          81087   \n",
       "9          346        297            49  ...          80107   \n",
       "13         348        293            55  ...          79221   \n",
       "15         339        278            61  ...          79632   \n",
       "5          338        277            61  ...          72463   \n",
       "7          347        294            53  ...          66773   \n",
       "11         346        303            44  ...          57930   \n",
       "17         348        330            19  ...          35876   \n",
       "\n",
       "    sorted_zonemap_queries  sorted_zonemap_positive  num_bin_scan  \\\n",
       "1                   258498                   258498        258498   \n",
       "3                  4888457                   399250        399250   \n",
       "9                  4903257                   537248        537248   \n",
       "13                 4911187                   624301        624301   \n",
       "15                 4913753                   438906        438906   \n",
       "5                  4923387                   627446        627446   \n",
       "7                  4930663                   525024        525024   \n",
       "11                 4940427                   606497        606497   \n",
       "17                 4962789                   483746        483746   \n",
       "\n",
       "    num_bin_found  tree_zone_queries  tree_zone_positive  num_tree_scan  \\\n",
       "1          258498            4741502             4741502        4741502   \n",
       "3          120420            4798493             4795724        4798493   \n",
       "9           58949            4860944             4856907        4860944   \n",
       "13          80134            4840645             4838795        4840645   \n",
       "15          69059            4851309             4851309        4851309   \n",
       "5           40862            4886675             4886675        4886675   \n",
       "7           18461            4914766             4914766        4914766   \n",
       "11          14997            4927073             4927072        4927073   \n",
       "17           7286            4956838             4956838        4956838   \n",
       "\n",
       "    num_tree_found   .  \n",
       "1          4741502 NaN  \n",
       "3          4736409 NaN  \n",
       "9          4736794 NaN  \n",
       "13         4655018 NaN  \n",
       "15         4544465 NaN  \n",
       "5          4285582 NaN  \n",
       "7          4035379 NaN  \n",
       "11         3538489 NaN  \n",
       "17         2542508 NaN  \n",
       "\n",
       "[9 rows x 55 columns]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "osm_bp_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "be_times = be_data[\"duration\"].to_list()\n",
    "be_times = np.divide(be_times, nano_to_seconds)\n",
    "bp_times = bp_data[\"duration\"].to_list()\n",
    "bp_times = np.divide(bp_times, nano_to_seconds)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "osm_be_times = osm_be_data[\"duration\"].to_list()\n",
    "osm_be_times = np.divide(osm_be_times, nano_to_seconds)\n",
    "osm_bp_times = osm_bp_data[\"duration\"].to_list()\n",
    "osm_bp_times = np.divide(osm_bp_times, nano_to_seconds)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars(series1, series2, x_vals, series1_lbl, series2_lbl, exp_type):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "    width = 0.35       \n",
    "    plt.bar(ind, series1, width, label=series1_lbl)\n",
    "    plt.bar(ind + width, series2, width,\n",
    "        label=series2_lbl)\n",
    "    plt.xticks(ind, x_vals)\n",
    "    plt.xlabel(\"Noise(\\%)\")\n",
    "    plt.ylabel(\"Latency(s)\")\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "    plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "#     plt.savefig(\"./plots/\"+plot_name)\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_vals = be_data[\"k%\"].to_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "gen_times_data = {\n",
    "    \"BE\": be_times,\n",
    "    \"B+\": bp_times,\n",
    "}\n",
    "\n",
    "osm_times_data = {\n",
    "    \"BE\": osm_be_times,\n",
    "    \"B+\": osm_bp_times,\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'BE': array([ 87.17572709, 147.56199594, 348.45374114, 407.27972846,\n",
       "        456.95921087, 518.77319421, 581.16153195, 623.53872007,\n",
       "        650.95618428]),\n",
       " 'B+': array([ 83.23386567, 141.8557745 , 461.35359549, 504.09740673,\n",
       "        528.21183932, 555.13489336, 572.83153276, 558.05224012,\n",
       "        566.98376831])}"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "osm_times_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'BE': array([164.12046651, 450.79442191, 477.14402698, 517.00501388,\n",
       "        552.21985021, 576.31689672, 614.01601757, 693.15538279,\n",
       "        827.95901331]),\n",
       " 'B+': array([409.7496591 , 460.42353858, 463.79399863, 468.76641746,\n",
       "        469.23871249, 469.5593963 , 474.50329371, 490.05591769,\n",
       "        490.75142463])}"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gen_times_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plots"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Inserts"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Base:  BE\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Base:  B+\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for base in [\"BE\", \"B+\"]:\n",
    "    print(\"Base: \", base)\n",
    "    plot_bars(gen_times_data[base], osm_times_data[base], x_vals, base, \"OSM\", \"Mixed\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "ls = [\"1l\", \"10l\", \"25l\", \"50l\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "ds = {}\n",
    "osms = []"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": [
    "for l in ls:\n",
    "    gen_f = gen_dir + \"results_\"+l+\".csv\"\n",
    "    gen_data = pd.read_csv(gen_f, header=None, names=gen_header)\n",
    "    be_data = gen_data[gen_data[\"BPLUS\"]==False]\n",
    "    bp_data = gen_data[gen_data[\"BPLUS\"]==True]\n",
    "    be_data = be_data.sort_values(\"k%\")\n",
    "    bp_data = bp_data.sort_values(\"k%\")\n",
    "    be_times = be_data[\"duration\"].to_list()\n",
    "    be_times = np.divide(be_times, nano_to_seconds)\n",
    "    bp_times = bp_data[\"duration\"].to_list()\n",
    "    bp_times = np.divide(bp_times, nano_to_seconds)\n",
    "    gen_times_data = {\n",
    "    \"BE\": be_times,\n",
    "    \"B+\": bp_times,\n",
    "    }\n",
    "    ds[l] = gen_times_data\n",
    "    \n",
    "    osm_f = osm_dir + \"results_\"+l+\".csv\"\n",
    "    osm_data = pd.read_csv(osm_f, header=None, names=osm_header)\n",
    "    osm_be_data = osm_data[osm_data[\"BPLUS\"]==False]\n",
    "    osm_bp_data = osm_data[osm_data[\"BPLUS\"]==True]\n",
    "    osm_be_data = osm_be_data.sort_values(\"k%\")\n",
    "    osm_bp_data = osm_bp_data.sort_values(\"k%\")\n",
    "    osm_be_times = osm_be_data[\"duration\"].to_list()\n",
    "    osm_be_times = np.divide(osm_be_times, nano_to_seconds)\n",
    "    osm_bp_times = osm_bp_data[\"duration\"].to_list()\n",
    "    osm_bp_times = np.divide(osm_bp_times, nano_to_seconds)\n",
    "    \n",
    "    osms.append(osm_bp_times)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([409.49094291, 460.15214402, 463.50600443, 463.29766004,\n",
       "       463.56632981, 467.25565854, 470.28134696, 475.17581602,\n",
       "       483.94636987])"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "be_t = ds[\"25l\"][\"B+\"]\n",
    "be_t"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[array([ 83.05227748, 126.34997328, 124.95245345, 120.07114841,\n",
       "        118.02589172, 125.28028134, 132.6519831 , 150.95215636,\n",
       "        195.03277628]),\n",
       " array([ 85.01965227, 133.92302664, 142.41125584, 145.86176064,\n",
       "        157.40176428, 226.06489737, 512.46222558, 499.14623858,\n",
       "        490.26571698]),\n",
       " array([ 83.71252922, 137.97648403, 145.02066482, 157.16878296,\n",
       "        544.26504199, 529.95541711, 538.59525743, 558.0170952 ,\n",
       "        542.43183845]),\n",
       " array([ 83.23386567, 141.8557745 , 461.35359549, 504.09740673,\n",
       "        528.21183932, 555.13489336, 572.83153276, 558.05224012,\n",
       "        566.98376831])]"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "osms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "osms = [np.divide(o, be_t) for o in osms]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "std = np.divide(be_t, be_t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ind = np.arange(len(std))\n",
    "plt.plot(ind, std, label=\"B+\", linestyle=\"--\")\n",
    "plt.plot(ind, osms[0], label=\"OSM L=1\\%\", c=\"orange\", marker=\"o\")\n",
    "plt.plot(ind, osms[1], label=\"OSM L=10\\%\", c=\"green\", marker=\"^\")\n",
    "plt.plot(ind, osms[2], label=\"OSM L=25\\%\", c=\"purple\", marker=\"x\")\n",
    "plt.plot(ind, osms[3], label=\"OSM L=50\\%\", c=\"black\", marker=\"s\")\n",
    "plt.xticks(ind, x_vals)\n",
    "plt.xlabel(\"Noise (\\%)\")\n",
    "plt.ylabel(\"Performance Factor\")\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/osm_variations.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "# fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "# prop = font_manager.FontProperties(fname=fontpath)\n",
    "# mpl.rcParams['font.family'] = prop.get_name()\n",
    "# mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams.update({'font.size': 18})\n",
    "\n",
    "fontpath = expanduser(\"/mnt/c/Windows/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "# mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams['text.latex.preamble'] = 'r\\usepackage{libertine}'\n",
    "new_rc_params = {\n",
    "    'text.usetex':True,\n",
    "#     'figure.dpi':80,\n",
    "#     'text.latex.preamble':r'\\usepackage{libertine}',\n",
    "    'font.size':14,\n",
    "    'font.family':'Linux Libertine'\n",
    "}\n",
    "mpl.rcParams.update(new_rc_params)\n",
    "# mpl.rcParams.update({'font.size': 14})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars(series1, series2, series3, x_vals, series1_lbl, series2_lbl, series3_lbl, exp_type, plot_name, show_legend=False, plt_text=\"\"):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "    width = 0.25       \n",
    "    plt.bar(ind, series1, width, label=series1_lbl,color='#EE6363')\n",
    "    plt.bar(ind + width, series2, width,\n",
    "        label=series2_lbl,color=\"#009ACD\")\n",
    "    plt.bar(ind + width + width, series3, width,\n",
    "        label=series3_lbl,color=\"#A2CD5A\")\n",
    "    if exp_type==\"Insert\":\n",
    "        plt.ylim(0,14)\n",
    "        text_height=12.25\n",
    "        plt.yticks(np.arange(0, 14, 3), fontsize=22)\n",
    "    else:\n",
    "        plt.ylim(0,5.5)\n",
    "        text_height=4.8\n",
    "        plt.yticks(fontsize=22)\n",
    "    plt.text(N-1+0.25, text_height, plt_text, ha='center', va='bottom', fontsize=22, fontweight='bold')\n",
    "    plt.xticks(ind, x_vals, fontsize=22)\n",
    "#     plt.yticks(fontsize=22)\n",
    "    \n",
    "    plt.xlabel(\"K(\\%)\", fontsize=22)\n",
    "    plt.ylabel(\"Latency per \" + exp_type + \"($\\mu$s)\", fontsize=22)\n",
    "    if show_legend:\n",
    "        plt.legend(bbox_to_anchor=(0, 1.02), loc='upper left',frameon=False, ncol=1, columnspacing=0.5, handletextpad=0.5, labelspacing=0.2, fontsize=22)\n",
    "    plt.tight_layout()\n",
    "#     plt.show()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "    plt.savefig(\"./new_plots/\"+plot_name+\".pdf\")\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_s = [0,1,5,10,25,50]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "osm_simple_inserts = [452.02, 1314.28, 1748.12, 2363.77, 9561.08, 11062.39]\n",
    "osm_gbf_inserts = [937.20, 1791.37, 2209.28, 2811.32, 9694.07, 11144.04]\n",
    "osm_full_inserts = [1192.30, 2070.43, 2467.63, 3045.86, 9862.72, 11258.41]\n",
    "\n",
    "osm_simple_inserts = np.divide(osm_simple_inserts,1000.0)\n",
    "osm_gbf_inserts = np.divide(osm_gbf_inserts,1000.0)\n",
    "osm_full_inserts = np.divide(osm_full_inserts,1000.0)\n",
    "plot_bars(osm_simple_inserts, osm_gbf_inserts, osm_full_inserts, x_s, \"Naïve OSM\", \"OSM-GBF\", \"Full OSM\", \"Insert\", \"osm-variations-inserts\", True, plt_text=r\"$\\mathbf{(a)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "osm_simple_queries = [3229, 3617.70, 3680.00, 3852.84, 4017.54, 4229.59]\n",
    "osm_gbf_queries = [3193.91, 3490.27, 3458.37, 3695.71, 3562.23, 3614.37]\n",
    "osm_full_queries = [3150.37, 3401.62, 3437.73, 3522.71, 3517.83, 3537.70]\n",
    "\n",
    "osm_simple_queries = np.divide(osm_simple_queries,1000.0)\n",
    "osm_gbf_queries = np.divide(osm_gbf_queries,1000.0)\n",
    "osm_full_queries = np.divide(osm_full_queries,1000.0)\n",
    "\n",
    "plot_bars(osm_simple_queries, osm_gbf_queries, osm_full_queries, x_s, \"OSM Tree w/o BFs\", \"OSM Tree w. Global BF\", \"OSM Tree w. GBF + PageBFs\", \"Lookup\", \"osm-variations-queries\", False, plt_text=r\"$\\mathbf{(b)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/pdfcrop_files.sh <==
#!/bin/bash

DIR=$1

for file in ${DIR}/*
do 
	pdfcrop ${file} ${file}
done


==> plotting_scripts/plot_workload.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np \n",
    "import pandas as pd \n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams.update({'font.size': 20})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "file_dir = \"./plotting_workloads/50-L/\"\n",
    "plots_dir = \"./workload_plots/\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_results(data, filename, l_p):\n",
    "    plt.tick_params(left=False,\n",
    "                bottom=False,\n",
    "                labelleft=False,\n",
    "                labelbottom=False)\n",
    "    default_line = [i for i in range(1, len(data)+1)]\n",
    "    min_value = min(data)\n",
    "    min_line = [i-min_value for i in default_line ]\n",
    "    print(len(data))\n",
    "    l = (int)((l_p/100.0) * len(data))*1.6\n",
    "    print(l)\n",
    "    data = np.array(data)\n",
    "    default_line = np.array(default_line)\n",
    "    band = [i+l for i in default_line]\n",
    "    mod_data = data\n",
    "    for i in range(len(mod_data)):\n",
    "        if mod_data[i] > i +l:\n",
    "            mod_data[i] = random.randint(i, i+l-1)\n",
    "        elif mod_data[i] < i-l:\n",
    "            mod_data[i] = random.randint(1, i+l-1)\n",
    "#     plt.plot(default_line, min_line, color=\"red\", label=\"default\")\n",
    "    plt.scatter(default_line, mod_data, label=\"data\", s=10, c=\"k\")\n",
    "    plt.fill_between(default_line, default_line+l, default_line-l, alpha=0.1)\n",
    "#     plt.xlabel(\"Position\")\n",
    "#     plt.ylabel(\"Value\")\n",
    "    plt.tick_params(\n",
    "    axis='x',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    labelbottom=False) # labels along the bottom edge are off\n",
    "    \n",
    "#     plt.tick_params(\n",
    "#     axis='y',          # changes apply to the x-axis\n",
    "#     which='both',      # both major and minor ticks are affected\n",
    "#     bottom=False,      # ticks along the bottom edge are off\n",
    "#     top=False,         # ticks along the top edge are off\n",
    "#     labelbottom=False) # labels along the bottom edge are off\n",
    "    \n",
    "    plt.ylim(0,max(data))\n",
    "    plt.xlim(0, len(data))\n",
    "    plt.savefig(plots_dir+filename+\"_\"+str(l_p)+\"-lp\"+\".pdf\")\n",
    "    plt.show()\n",
    "    plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "50-noise\n",
      "False\n",
      "500\n",
      "400.0\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5-noise\n",
      "False\n",
      "500\n",
      "400.0\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "25-noise\n",
      "False\n",
      "500\n",
      "400.0\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for file in os.listdir(file_dir):\n",
    "#     dat = np.loadtxt(file_dir+file, delimiter=\",\")\n",
    "#     print(dat)\n",
    "    if(file.startswith(\".\") or file.startswith(\"plots\")):\n",
    "        continue\n",
    "    with open(file_dir+file, 'r') as f:\n",
    "        \n",
    "        fname =  file.split(\"_\")[2]\n",
    "        print(fname)\n",
    "        d = f.readlines()\n",
    "        d = d[0].split(\",\")\n",
    "        dat = [int(d[i]) for i in range(len(d)-1) ]\n",
    "        print(any(d < 0 for d in dat))\n",
    "        plot_results(dat, fname, 50)\n",
    "        \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "# scrambled \n",
    "from numpy.random import default_rng\n",
    "\n",
    "rng = default_rng()\n",
    "dat = rng.choice(500, size=500, replace=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAADnCAYAAAC9roUQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAeE0lEQVR4nO2dO3IdR5OFSwTjIgIGyVBI4/16jA0PhhYgBYw2YMnhCmRAK+h1SDZN2k0TaxhtYRSj8UZjcGTAkKEag7pUs9mPeuTjZFV+ETRIArersjJPZmdV9/0kxhgcx3EcGZ5oD8BxHKcnXHQdx3EEcdF1HMcRxEXXcRxHEBddx3EcQZ7u/ednn30Wv/rqK6Gh8PH27dvwxx9/hGfPnoUXL16Et2/fhl9//TX89ddf4cmTJ+Hrr78OL168SP683377Lfz+++/v//7555+HL774gmPoXTBfjzVK1qgHav2Y4vrzuJJkLQafPXumNp4lv/zyy//GGD9f/c8Y4+afm5ub2CrTNMX7+/s4TVPR715dXcUQQry6utr9jJrr9ML9/X0MIbz/c319HadpMm877vEv7XZ/f89ynbV55MQA15jm1x/HUXU8S0II/xE3dLVb0a0lJaC0HdMKFHZCE2iJtde8xlailGS+5lIJKBUXXSXQHAEZqTsPSvbGrFmFUrI1j7nNz380C4u1ylczCbvo/o10NSQpBmiVniQaye1obVu5y9mbxzRN8fr6GqawOMcAQqvBRTdiVkOU19B2sj24bZAyf+oxpAh9K4lwbx5UvkdpK4Q7TBfdiLEQXCDPTSohjOMYr6+v4ziOImOQTnTIAl47NmpbIhQhLroRYyG4QJ7bWkKgFpCj+XMlJSkhRF5fCjjWRztJ7YluNw9H3N3dhdevX4f7+/vw+vXrcHd3pzaWN2/ehB9//DG8efOG5POQ5rbk9vY2XF1dhRBCuLq6Cs+fPw8vX74MP//8c3j58iWJDR4eHsLj42MIIYTHx8fw8PCwO4bb29vqa4bwzu63t7fh4eGBbC3XOJqfdZ4/f7779xLu7u7CTz/9BBUL79lS49hYpctNamZFrFokeq6cR3s0erqp17V0nVpKbYzcHisleHuBl5yg0Npp594IyRkLx/U0bicl11L7dvmImnVt8ZSPiy4zOcFX6mClzqLV7zwaE5qAlIzJSgUqQa0ftXbKx0WXmdzFzHWwGmc5CgbJW2QkoZ2Pp7ZKQ5qXFhYSkGSB4aIrAGfw1TiLVr8zdwycLOc3jmN8+vTp+/EMw5BkXxfYfdDt45XuAvQF06TWWbRtq7lRsrTdOI7x4uLig/Hc3Nx8IMIIvW+HB+/p/k1PDl3Tm7WalDTXd+3FLPO/P3nyJF5eXsYQQry4uFh9uGLtc6gTh+X1dT4GXnRbPDKyBqf4oAet1vjWKt3z3y8uLuLNzU1ya4Fz7XopOlDg9kd40e3F6TifjOK039GRMykxpbpLKN1E45prL0UHChJ6Ay+6MeJXarVM0xSHYXh/K0u52JxBu+egqc5LsbYt3yX0UnSgIJHkVERX25GRmAfV6XSKwzCYuT3dc9DUN21RjK31atBavFgb75wmK13P3B8iIRhcQVBb6VLNXbKqdvZpIb6XLSZqnxEX3darklysO2lNT5dy7pLXqqVV8Z8mrBeXH6HlM17pAoAShBrjoL7m1uehJPtW/X8+r/Mf5PlJ3okt8Z6uE2NsQwwoNvaOPr/Wby23k/ZYO/OM7EOSew5LTJxecPjRrgQlBK3mGlQBKHGEL/fz0U+QcKC5D+CiW0krVbuUE679vgVBo0xKnD6TO07JvjoaWuN10a3AWnY/gntjYev3LQha6dylAzt3nNp3OEusCXcJLroVoDksN7Xz3fp9K8krVxC05pUzTukxHp126eHon4tuBchiweGYXJUu13i1sZKUpWx/5D979jqPcf5+DLSYS8VFt5JSh63d1NE6k8rR020V5KS8hWa/ecte839fvnoTNZHt0Z3oIgR9TTBqni908kHwt1QQTlas2Wvpz0fvN6YcL8fadSW6KJVHjShqni+0BpLgIY1lC9QzxEt/HseR3ZacMdSV6HK+PlFqg6WXzYYcOI+hUY0PZSx7II9T2p85E1A3ojtNPK9P1DhKhCqoGuOSOIZ2vk7p3Cy1e1B9SxqvdCuZG5D69Ymot2TSaFVJEsfQOE9tcGPBd1DprqdLOeGSp3RQzjki3/LN0armJI6hUcwN6S7A0QVSdKmdJefzSq6tecwGhZarOVTxOpq3Fd+xRq2/QYouh7OkGgrNUbUDPrfqz91QtHLrizbW1ONXiMnCMuM4Vh9ZgxNdrg2vnOujOapWwHPaAtHOlkh9lSJasrDMNE0kD2dAiS7nhlfuONAdVWKMnFU/2h3FGsh+MI+V8x9PXrysPaRhvtJFCkQrAccZaFzX0b6bScFCJT5Ntr4exzpzn7i4uIjjOBZ9DpToSjh6ipiiVNxbSCYn6uSDbtszSAXAHlsxg1w0WIbCrlCiGyOvs6SK+jLg0KodC1XYFrViJiUmlmy8tAn1GWUXb1rgRJeT1IBf65ehVTvIwbA3thpBkBZCqzamqtItJR5LdCW6ued1JfqOkpUbSoVYOhYrt/zcHNmYSizd3jx0JboxYp0l3QuOs+hT9DwlKxbOQPXK6x2pb5qr9XO3Nw9mRBf5Vq+UvfcGnE6n9/9+eXlZNW/pjTfux6Jb84NcqG18lPwt2ht53CZEt9WMuzWvtY28GqGci/jpdGqmldEzVDZu8dgZul6YEN2We0tbt3WUle40Te9707Wf5cjDlcTWNoy5z31LJGN0vTAhuuiZi5pzP/fm5oakp4vuhM42nL6f+igxBbmb2DXiXHtChjsxmBDdGPu5ZeUIst6SVksgbExSxF7Jcc2ah2dKxiwVJ2ZEtxe4gsxi0joas8U55aK9MUl1/dTP0XwwSeqO0EUXDK9K3yF1FnX5mVIinnMtzeRyJETU81jrM0u1xLzSrcB6BWR9/BQcBTt1VSKZ7Cwd0Toaa2svRPKebgFeKbYBV6W7FVSSm41757NrfZdDNLRshpaAqGhOdH2nng5tp6fu6WpUbTnjoHgZkPS7Kbge+W6Z5kTXK10a1s727gWQheCi7E/WsnatWt/VKDiOfMJj8WPURJfTwS0IADrDMHwQwDc3N1VVIsKaWBCBGjuhzc/vOtdREV0053A+Zim6X3755WYALX92rYJEWW8E8ecEaX6p6440ZglURLenDGjVoabpw/c1jOO4GkDzn5u3IubkHIy3aCtnm5S+PEpClmJPdJ8GJm5vb8OrV6/C4+NjuLq6Cre3t1yXUuXNmzfh5cuX4fHxMbx69Sq8fv06hBDCw8NDuL29DXd3d8oj3Oe7774LIYTwww8/hLu7u/DNN9+Eh4eH8Pz58/Dw8BBCeDeXP//88/3vfPvttx/NK2W912yFbh/nmLu7u911fHh4CI+PjyGEEB4fH8PDw0Pf676lxhG8p4vCssIbhoHsmBN3Tzy1f7tVAafMYU5Pdz/OP3il28DphVK4zjfOHWrZ+0x5wciaU3I76p4Arv0fhe16DD7nHT0UYHNcdCNvwM8dan6d85+j662JnMShdI3zrK0GX6vzsgTSGrjoRvlvVsh5aTRlpbt0vNJzt0gOjA5lknK7l4F2F+WiG+UW5Rw0qX3Q5e/V9HRLe7FOHSUJnePBiZ5B2y9w0f2blKMtlC9WHsdRtGpZOt6nn34K5YitkiuWWz+PJhyWQEtYXYluqXBSLJr2y0HW+smpfWWnjhy/43wZTs8gtWa6Ed0ap6XYsefegEo9trXsJ3N+RYslUILyaBOz5hFhhPk5HYluTaVJ1Q+laFHUvmLPK6aPQbMJtUCiza93uhHdWsebB4LW25y2xj+O4wfjGcfx8LO86vmH2oTMkUgp8X4wFt2Ibox0Dq5ROeQ+sOCkk7OeW+euSxO51KmZVitdiwVEV6JLifRiH/X6Wg0qKVLWc2nno7erHSF9PlzzXcEc4+Hwewk7NSO6ljJezSkKf2BBD6p3aZxpMVmmzIlq3tRJS2o9mhBdS85rYawu4OusrZ2Fnq4kKUJIJZZUsXReg9o7l1SgRTfVIdcqEFTQ+68WkoImrYkkNZKV7vmzqB5aOp1OIt9ADCu6uZsbRy/SRgFd1NCTQgrawqh9fS5S5yXV06VgrWDrtqebG/zLWwONapfSKbVATwpHaI9f+/pc+LzogBXdXGNoV7stOSVyUjhCu1Lfu36NXbXXRNuunEjbFlZ0Y8w3hlQjfI2WndIS2slv6/o149Kek+YYLLUqUoEQXSqjaTonQmA475AKwq3rrP17TVJGSejS4pa7KXc6neIwDPCxpy661GKV4xjUTmQt4zrllLS/LFe6GqQkm+XdrQUbqYsuZxbfE8HaIHBx7Ruql5On0qPPHcXoch8H4W4gBXXRpcjiaw559LmlYt9r1YEAkvC4H8iwt+bLGL64uDCxHuqiG2N9BbDm/EeiWho0KP213tBsQ3F+hgaWxp1ztyr9bSylQIhuDVsimNqEz10k9ArHUkDlQJns0NeQE0tzr41h1FgwL7p7C8NldM1jLFx9anQo59bz3Yqlude+5xg1FtREl1KU0DIa14Jz9amtIHm0EM2nqEAWoyU1Y0WOBRXRtbTwJXAtOFWfulVByaHmjsG6/SyNv3SsORojbQ8V0UXOQhRoVbrnn9lzoNYTHgVHj/K2Zr9c0bEi2qltwC7evWB11zEHzX7yHq0nPAr2ArE1++WKDnrSyY0PjfVU7+mWfrOuUwZ60KCwFbxz+11cXBx+CSg6uaKDnHRKfLsk6dQWU+qnF5AXcYmV26ojWpmHFuM4xqdPn6okLuq1a6nS3Ts+etRyS30lK8Xc1UUXeRHnWBmnRawlAa1CgXOvIPXFPXv/rs2afRCPGqqLboy4iziHwuDWnFgCi8lMa8ySYm9xXWL8OJYQH6qBEF0L1B7H2vp9q85NhaX20pz5OkslTUlfsbouS6ht1kRPlwoJx685jrXlxK04dykUx+A0kU6aLQr81vVbfXiqCdGlchDO41he6Za1V9Dt03LS1BIr9DWvpQnRpeq3cj940HNPtzSQ0EWtdYGQgLMPi4g50V0TKArHt/iIrSWxLg0kC6JmaR3Q4D5xgIgp0d1bjFrH31r882fmigZ3IHLagoOaQEKcj0ND6dlay4iLbo0xuW87ljvSy0eVc16gwZ2p95wVtUpoOZBQsGZjZH/lQlR0aw2sfWQm1aFrfjeVLVug9cOsiYBlrApYbz4iKrqcDxhQU3s7XFol546Ro79NBdJYegAt4eaCKr7U4zJV6a59HnffdBiGOAxDUVVe2g+uBcV5rYuANrnraDnJoY6dY1ymerrLz+FeJKprcI4VRWDXQA2kUqRPppTYDtkf9kBN0BzjMnV6YY7EIlE/t00dDAiidjQvqyKwRNrWqCJExdIvEHx5jSYqXSosVbpcaAcmun0oSbW1pTs5LbbmVmo7iTaj2Z4uNRJVFHKlph2Y2qIvydzWp9Nptc9fu/m6timK6nsxlo8P8c1fkpgWXUc3WC06fA3njdXLy8vVObf81N0SytM9NZWuxcTvopsAesUxZ+24mqVbL3RKXmpU85mo1I6ZqqdrMWG56B5gYVH3jqdpfa1Mqxz5Q0kSktqfkHg4p5QaEbeW+LsX3aMFQ6lCtsa5Vtme/35xcUE6dmvOzQXXSRQu23KJOuWYLRQ3VHQtuikLzVHZUI5z75Hj3Cfh9ubSU1C0BkrhcEQvSb1r0a09BsQpRHstg5w+YqojH32OlcB1Pob6iJZTR9eiWyuaXEK01zLgqraP5mK90u1dYKg2rnqB01+6Ft0Y64zL5bgSbylbktpqsShcOetkYY61Pnt/fx+HYfA7lw24E1L3olvKvG/ayuO9FgSnhJw2Enr1VzPG+e+eTqfN88bL32nRJ/bgbqW56BZg8YhPz6Sul4W+9VF/P+ckzjAMh+/NQE9CKeTGkle6gHD2cl1oeUixrQWR2dsUqz2Js0QiCSG0zaTH1YXoUhuQIzgtBHwPSB0BrLnG2u9zvJAn1yfRKsoYMe9eVEVXysE1D4an/hyiczj0cPqjtp/nXl+qkkYrZtREV8oYmmKWu2ueaw9vR9iD0x+pC4EcSuYlpQFocaImulJiqJnpcufIeeunBZrDl0I1D+11k6y0U/voLfhHDs1XuudraSws5xyR2xHz43QWEsMR1OuoKTRSlbZ2cklFYy2a7+lqw7Fpcv53RKeej4v6hTtaICe4XFJPOXA/4YiAVgx1cXrBKkdOgZi0lsGG+GpJxF12SfbmTzXX2s+R8G2txNC86CIKUyoWqoUly2DLfWJvuV7U61cqBpb9KAdKnyu1meQGm1e6xFjItkfXL9mc0IYq2Dh6whYTmSQIVb3kGnXX0z2i1iA1i4fgfOdxWNic4OgDXl9fkwcfsg1R0E7sra8RrOhSGL7mMxArIsQxxUj35JJEpbt3fQeHtTVqZd1gRbfmxR5zpPpKy4qUwzlQK4CcZJC7OdhKoDl1oPp+CbCiu2VkqgqY8smd+ZhSX5lXCqII5awJarXuYEPtN5pxBCu6Mda92GPvM7k3Z3oUlZIEZb1i4aBGDBATMhWUfqPtg9Ciu0atwTgqrZxKt+XASMVtsE6Nb2sLSS0pPkHlN9p3W+ZEN8b6aoB7cyZ1o8haYBxhQUyRx1gjBlzFhIStpONCOw7NiC6lA2gFnnaG5UTbkVNAHyNSpUt9O78Xbxpx4T3dA9CDJZVW5rGGhYSCOkaqky+UQkJlqxSfR4sLbkE2IbqowVKCZIaVvhZS4KxRcwwQZUxSUI0rNXZR2j4S62FCdFEdkwIuZ9OwGVXFxgnaKQvkgoJiDbVjN3cOEuthQnRjxMmElHA6pGYwL+fF8TX13EjZT1uUUkFpe+ReN9e2XukaAymragbzcl6Ir3c8QtJ+6AWFlcSwJPdJSam7NBddIhCzao7zUDnaNE1xGIb3Z5Utv8gcXQylQG6B7JEaX9JJxUWXiFLHRAhsKqebf87pdIrDMLC+tGYYhjgMQ/eiyI2lSncZTynxJZ1UXHSJsOSYS6icbutzchPL0c9P0xRPp9P761xeXpqyt0WsbJKWxKBXuoZBdcYjOCpdztdxrr3rwsot7xJrPoNcXKQUD1v2llwHF10nxkjb0635nNTAaaHSRRawLZDP3R7Zc+43p9NJzd4uug4UOZsfyD1dxF4iBeM4Hp5G0UgmZ3vvHU8chuEDew/DwD6uNVx0HThKqySUW3XUXfNa5uO9uLiI4ziu/px0Mkm1Y43oUvqWi27ECdaeoLY5koCVng9FJ6e1ILkWOeM6H2XMaUlRz6d70UUK1l7gsDnSrXqrPpUzr5KjWxrjSmFZIdf6FpToauwsIgVrL3C9+7VG6DgqbysVbA4l85JIQlz25ti0hRHdrYXhXrBWqxJkKG1OcX7UfaCePdtbLmyWY6fYfIMR3a2FkViwVqsSFNbsS2FzKrG0LAoIpBzVsvoCJI6EDCO6WpWuk0+OYNas39F1JF+07WyT81AC12PhnFAXZTCiG2N6T9crUz1yBarmnRRH1+FqU/ROri1y1oEyUVpdLyjRTSHlcHbPcDtjbtCUCiPyk08tU7peqetAkSit35nAiG7Kok3TZPpVgdxI7RKXvMIScce7lhYF38IeivUePITozgPs/ErAlF3Qp0+fNuXwtUg5o5TY1F4H5WyoJSzMy8IY94AQ3bW3Rh3tgu49htgiqXcClp2REm5bWEhwNUfo0Ct4C2PcAkJ05wGSugtq0dil5AhIj/ZZg1sUUVs50uOz6muaY4cQ3Rj/eWvU+dno3iu1OdZ7WCVQtBasi07NuiMmHRSR1r4jhBHdMygLg4S2k2yNCb1fat2XkCtdzlMsyMmMAjjRddZBEhC0gOZE2+4aPd3Uz645r319fb36O+htGwqgRFfbwZ00uEVxHMcPPl9rw1Q7ONHJide1fZs1myJvUFLpE4zouoPboZdKF2UcKVAJAnd1fH19vWtTVB2gHBeM6FpycAfr1pULynEg2ms5JpRbe8Q7Xkp9ghFdlEBzMEAJPIrbUG7xLhGE5ZjGcTysQqlAWdscmqx0Yyx70YbU4ll0FEeeteDkfhtaiSCsPd151G/tneZ6urlIVsZehTtbLANxTWCp/GdPvEsKlvnTnSknC6jptZAxK7pLB1x7ozvVonq/2VljTUz3qtFaX6RO/ucxabzjtudCRl10S51xmva/u4i6j9argzjbbCVj7k0zjs+u/dzc36coZKxWyqqiWytme9/SSV2dWl1ghw/pZIzqgyV2KP2d8/wtF0KqolsrjHuGt7woLYAqENRIzbPGn7nHWBrHOeNazp/6a9ElMV3pnj9ja+GQT0NwgDJ+T3j01AgbwtnbWtb2cKz6mNmeLjXWhSJ3/Jx2R9x4RPGzUkr9E/mx2tzPX9u0tLim6qKLAqJQ5JAzfu4Eg5bA0MZTSonIUL3HgvKOshSrIruka9FtpTEfY56wSCQYyQA5upb1hFoD1SkB3zuho1vRbel25Uzq+Odzt/61RylB37MwlM597kt7wt1zQiulSdFNEZ9eneVsm++//76Jr7JPXUfrCbWGkg3l5XsZUivdcRy7tXMqzYluambvsfpZVrjSSYdD+HpcR262HmU+6ulqPNlGhWRShhXdUiPkbij1lJW3XnJC/bjqGpzi2Ns6coN+UoIa6cQNKbq1B8GtZltujm4FOW1nNSAl0U4ey43lkldaWow9ad+EFN2lEXLfejRN775ZeBgGMwsvxV4wcTqf1YCUQts+VNfXThwlbM2day6Qojs3wvlP7s6rB3g+Eud30QISZUza7wrp/U5kaS/OWIAU3RjfTbr0TfYoDoQS0DlYHHMp1IFVYzvKsZR8lhcqH8KpIbCiG2PdGUNtB0IYg7MPZWCN41h9BI8q4aXMa+1aPSXcI7qsdM+UOoL07y3JDWh3eHko+5gpR/Ck1vhoXl4QpNFVT1cLrVs8i0HQSpKgmMfaUTxtodPaMEUC1UdddGdobWZsXRfVaTSSBKotYkx7rBpJ6Cwm+VyQ59iE6FIFpNZCrV0X2WmkBQTZFmeOfLBmf4LrYRXUJEYBUpJbYl50kXagKa/L5TQU85MWwdKNITRyx2gh2WjBleQkMC+6GlUXwmaI9GeunWOUfHVjjxtDyNWaJqnrjZqIzYuuZMAhbYaUUBrECKLW28bQNL17qvLy8rK5ZFKLxnpTxqJ50Y1RLqNZD+5S8UTf6ENIChSc7Tl/W9fpdPLH2RdI98ep/asJ0ZViy/go4pNCyVgtbPRZWoMly6pW47Wb1pDsj1MXWy66maz1NpHEhwvqjT7LIknJ3H+WZ31b96kYbdylNlXpthB4reys51K7KddDokph6T9nm/TwDQyW9mOa6Om2Eni97qzHWO6IEr1xC4lu2VborX9b4gc164riE2qia31Tak5vO+u1cCei+eejCtnRGFEEgpNcP2ilgDFV6VI5ItIZ017hXIOtW3Yk2+8l4558JscPWilgzPR0qRxRw6F7qFqQ2NqcQjrqtueHFsRFw4atJCMzpxeoHNGCQ6OBIFK5LPulWkfd9my39X/I4rJlV8nrW/PFJWZE13KlmwOaU6Hb64ijo26537+Xe22qx64ROLqDcNKAFN29CsBaTzcHRIFr7c5gTTi4bM1pOw0fttArtwCc6CIKjxSIAtfiekxT+ffv5V5n7Uk+rbe81V7bwqkQC8CJrpTwIFa7qAKHaKsjjsY8TdP7vuTl5SVri+E8Dqr1LT3fStWes+YLaMCJroTwoIpbjHq7wi0FUsr6TtMUT6fT+6pNYu5UBUWJ/yLeRVFjxY/hRDdGfuP14ICpcN0Ca5HaOtB6PSBVss9dI+RCgwJL84MUXW5qF8iyKC1Zis8wDGacd0nOJplWkFL6TonwtuK3SywVUl2Kbow479bkJGWOy/kMwwD7QMERucfBLMxpC0t+SMneySYr9uhGdKkCTPKcZw05Tni02WPFoa2MkwJLlR0VR+trJYl2IbrUvTSpc541pAblmqMu/81SgFsJvFp6SjBnqP1Qy1e6EF2OxZI451lD6g5+SuD2GOAWmKZ3j+TmnJe1nJS4iidpnzYrujnOw2FgC0J0ZKOcZGQ5WHOxMtdcH7Tgs0ek7lMc/Yzm3ZtJ0S1xHo5AshKcW6AFIVVA1Y4BySZ75AqHpTZRKRbu3kyKrldodKDYh7IdUoMlYeqx0j3CgjaYFF0L2czJIyVYJATRms/4Wd0PsbB+e6L7ybv/X+eTTz75PYTwX5s/wM/zEMKzEMIfIYT/2/iZf4UQ/m329/8JIfw387icMp6HEP49hPAkhPBXCOE/w8frmvIzVGM58i0HF/T1+zLG+Pnaf+yKruM4jkPLE+0BOI7j9ISLruM4jiAuuo7jOIK46DqO4wjious4jiPI/wOwcBtZu8n/wwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.tick_params(left=False,\n",
    "                bottom=False,\n",
    "                labelleft=False,\n",
    "                labelbottom=False)\n",
    "\n",
    "\n",
    "plt.scatter(np.arange(500),dat,label=\"data\", s=10, c=\"k\")\n",
    "# plt.ylabel(\"Value\")\n",
    "plt.tick_params(\n",
    "axis='x',          # changes apply to the x-axis\n",
    "which='both',      # both major and minor ticks are affected\n",
    "bottom=False,      # ticks along the bottom edge are off\n",
    "top=False,         # ticks along the top edge are off\n",
    "labelbottom=False) # labels along the bottom edge are off\n",
    "\n",
    "\n",
    "\n",
    "plt.ylim(0, 490)\n",
    "# plt.yticks()\n",
    "plt.savefig(plots_dir + \"scrambled.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.tick_params(left=False,\n",
    "                bottom=False,\n",
    "                labelleft=False,\n",
    "                labelbottom=False)\n",
    "plt.scatter(np.arange(500),np.arange(500),label=\"data\", s=3, c=\"k\")\n",
    "# plt.ylabel(\"Value\")\n",
    "plt.tick_params(\n",
    "axis='x',          # changes apply to the x-axis\n",
    "which='both',      # both major and minor ticks are affected\n",
    "bottom=False,      # ticks along the bottom edge are off\n",
    "top=False,         # ticks along the top edge are off\n",
    "labelbottom=False) # labels along the bottom edge are off\n",
    "plt.ylim(0, 490)\n",
    "plt.savefig(plots_dir + \"sorted.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "ename": "FileNotFoundError",
     "evalue": "[Errno 2] No such file or directory: './plotting_workloads/50-L/50-50.txt'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-33-cff33b801992>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mfilename\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"50-50.txt\"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0;32mwith\u001b[0m \u001b[0mopen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfile_dir\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mfilename\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'r'\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mf\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m         \u001b[0mfname\u001b[0m \u001b[0;34m=\u001b[0m  \u001b[0mfilename\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msplit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"-\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m         \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfname\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: './plotting_workloads/50-L/50-50.txt'"
     ]
    }
   ],
   "source": [
    "filename=\"50-50.txt\"\n",
    "with open(file_dir+filename, 'r') as f:\n",
    "        \n",
    "        fname =  filename.split(\"-\")[1]\n",
    "        print(fname)\n",
    "        d = f.readlines()\n",
    "        d = d[0].split(\",\")\n",
    "        dat = [int(d[i]) for i in range(len(d)-1) ]\n",
    "        print(any(d < 0 for d in dat))\n",
    "        plot_results(dat, \"50-50\", 50)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/range.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "bplus_data = [9011988.2,61065322,32384340.1,322980400.8,621116082.6,1281037398,2975214884,5803396917]\n",
    "osm_data = [7309693.97,56200414.95,28789846.34,319501853.1,å618069591.2,1203562216,2896995003,5663908700]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_vals = [0.01, 0.05, 0.1, 0.5, 1, 2, 5, 10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_lines(series,series_lbl, mark = \"o\", col=\"k\", anchor=0.5):\n",
    "    N = len(series)\n",
    "    ind = np.arange(N) \n",
    "\n",
    "    plt.plot(series, label=series_lbl, marker=mark, color=col)\n",
    "   \n",
    "    plt.xticks(ind, x_vals)\n",
    "    plt.xlabel(\"Length of OSM Buffer ($\\%$ of No. of Entries Inserted)\", fontsize=18)\n",
    "    plt.ylabel(\"Speedup\",fontsize=18)\n",
    "    plt.legend(bbox_to_anchor=(anchor, 1), loc='upper left')\n",
    "    plt.tight_layout()\n",
    "    plt.show()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "#     plt.savefig(\"./plots/\"+plot_name)\n",
    "#     plt.savefig(\"./new_plots/\"+series_lbl+\"_vary_buffer.pdf\")\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_multi_lines(series1,series1_lbl, series2, series2_lbl, anchor=0.1):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "\n",
    "    fig, ax1 = plt.subplots()\n",
    "    ax2 = ax1.twinx()\n",
    "    ax1.plot(series1, label=series1_lbl + \" (left y-axis)\", marker=\"x\", color=\"b\", markersize=10)\n",
    "    ax1.set_ylabel(\"Speedup\",fontsize=13)\n",
    "    ax2.plot(series2, label=series2_lbl + \" (right y-axis)\", marker=\"s\", color=\"k\", markersize=10)\n",
    "    \n",
    "    ax1.set_ylim(0, max(series1) + 2)\n",
    "    ax2.set_ylim(0, max(series2) + 2)\n",
    "    ax2.set_yticks(np.arange(5, dtype=int))\n",
    "    \n",
    "    ax2.set_ylabel(\"Speedup\", rotation=-90, va=\"bottom\",fontsize=13)\n",
    "   \n",
    "    plt.xticks(ind, x_vals,fontsize=13)\n",
    "    ax1.tick_params(axis='both', which='major', labelsize=13)\n",
    "    ax2.tick_params(axis='both', which='major', labelsize=13)\n",
    "    ax2.set_ylim(0,4.5)\n",
    "    ax1.set_xlabel(\"Size of OSM Buffer ($\\%$ Data Size)\",fontsize=13)\n",
    "#     plt.ylabel(\"Speedup\")\n",
    "    fig.legend(bbox_to_anchor=(anchor, 0.97), loc='upper left',fontsize=13)\n",
    "    plt.tight_layout()\n",
    "#     plt.show()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "#     plt.savefig(\"./plots/\"+plot_name)\n",
    "    plt.savefig(\"./new_plots/\"+\"osm_vary_buffer.pdf\")\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars(series1,series1_lbl, series2, series2_lbl, anchor=0.1):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "    \n",
    "    width = 0.35\n",
    "    lbl_format = \"{:.1f}\"\n",
    "#     plt.bar(ind - width/2, series1, width, label=series1_lbl,color='white', edgecolor='black', hatch=\"\\\\\", align=\"center\")\n",
    "#     plt.bar(ind + width/2, series2, width,\n",
    "#         label=series2_lbl,color='white', edgecolor='blue', hatch=\"////\", align=\"center\")\n",
    "\n",
    "#     plt.bar(ind - width/2, series1, width, label=series1_lbl,color='white', edgecolor='black', hatch=\"\\\\\", align=\"center\")\n",
    "#     plt.bar(ind + width/2, series2, width,\n",
    "#         label=series2_lbl,color='white', edgecolor='blue', hatch=\"////\", align=\"center\")\n",
    "    plt.bar(ind - width/2, series1, width, label=series1_lbl,color='#03A89E', align=\"center\")\n",
    "    plt.bar(ind + width/2, series2, width,\n",
    "        label=series2_lbl,color='#EE6363', align=\"center\")\n",
    "    \n",
    "    \n",
    "#     text above bar 1 \n",
    "#     for i in range(len(series1)):\n",
    "#         plt.text(ind[i]-3*width/4, series1[i]+0.5, lbl_format.format(series1[i]), fontsize=20)\n",
    "#     for i in range(len(series2)):\n",
    "#         plt.text(ind[i]+width/4, series2[i]+0.5, lbl_format.format(series2[i]), fontsize=20)\n",
    "    plt.xticks(ind, x_vals, fontsize=22)\n",
    "    plt.ylim(0,max(series1)+2e9)\n",
    "    plt.yticks(fontsize=22)\n",
    "    plt.xlabel(\"Buffer Size (\\%Entries)\", fontsize=22)\n",
    "    plt.ylabel(\"Speedup\", fontsize=22.5)\n",
    "    plt.legend(bbox_to_anchor=(0, 1.025),ncol=2, loc='upper left', fontsize=22, frameon=False, handletextpad=.3, columnspacing=0.5)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(\"./new_plots/\"+\"range_query.pdf\",transparent=True)\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bars(bplus_data, \"B$^+$-tree\", osm_data, \"OSM-tree\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_lines(ins_data, \"Inserts\", \"x\", \"b\", 0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_lines(query_data, \"Lookups\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/scalability.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_RB.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams.update({'font.size': 26})\n",
    "mpl.rcParams['hatch.linewidth'] = 0.1  # previous pdf hatch linewidth\n",
    "mpl.rcParams['hatch.linewidth'] = 0.6\n",
    "mpl.rc('text', usetex=True)\n",
    "mpl.rcParams['text.latex.preamble']=[r\"\\usepackage{amsmath}\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_sizes = [\"0.5\", \"1\", \"2\", \"4\", \"8\", \"16\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "bplus=[9086.14, 9080.09, 9067.28, 9050.37, 9255.13, 9067.87]\n",
    "bplus = np.divide(bplus, 1000.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "osm = [7303.75, 7146.98, 4944.76, 3850.68, 3401.94, 3076.63]\n",
    "osm = np.divide(osm, 1000.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars(series1, series2, x_vals, series1_lbl, series2_lbl, exp_type, plot_name, show_legend=False, plt_text=\"\"):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "    width = 0.35       \n",
    "    plt.bar(ind-width/2, series1, width, label=series1_lbl,color='white', edgecolor='#EE2C2C', hatch=\"xxxxxxxx\")\n",
    "    plt.bar(ind + width/2, series2, width,\n",
    "        label=series2_lbl,color='white', edgecolor='b', hatch=\"////////\")\n",
    "#     if plot_name==\"micro-inserts\":\n",
    "# '#008000'\n",
    "    text_height=10.9\n",
    "    plt.text(N-0.75, text_height, plt_text, ha='center', va='bottom', fontsize=22.0, fontweight='bold')\n",
    "    plt.ylim(0,13)\n",
    "    plt.yticks(fontsize=22)\n",
    "    plt.xticks(ind, x_vals, fontsize=22)\n",
    "    plt.xlabel(\"Data Size (GB)\", fontsize=22)\n",
    "    plt.ylabel(\"Latency/Operation\"+ \" ($\\mu$s)\", fontsize=22, fontweight=\"bold\")\n",
    "    if show_legend:\n",
    "        plt.legend(bbox_to_anchor=(0, 1.05), loc='upper left', fontsize=20, ncol=2, handletextpad=0.3,\n",
    "                   columnspacing=0.5, frameon=False)\n",
    "    plt.tight_layout()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "    plt.savefig(\"./new_plots/\"+plot_name+\".pdf\",transparent=True)\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bars(series1=bplus, series2=osm, x_vals=data_sizes, series1_lbl=\"B$^+$-tree\", \n",
    "          series2_lbl=\"OSM-tree\", exp_type=\"Operational\", plot_name=\"Scalability\",show_legend=True, plt_text=r\"$\\mathbf{(b)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "bplus_scale2=[9037.61, 8871.24, 8928.10, 9050.36, 9075.06, 9378.76]\n",
    "bplus_scale2 = np.divide(bplus_scale2, 1000.0)\n",
    "\n",
    "osm_scale2 = [2876.33, 2988.60, 2698.34, 3870.682, 3943.70, 4049.9529]\n",
    "osm_scale2 = np.divide(osm_scale2, 1000.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bars(series1=bplus_scale2, series2=osm_scale2, x_vals=data_sizes, series1_lbl=\"B$^+$-tree\", \n",
    "          series2_lbl=\"OSM-tree\", exp_type=\"Operational\", plot_name=\"Scalability_kl_percentage\",show_legend=True, plt_text=r\"$\\mathbf{(a)}$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "bplus_scale3=[8816.21,8860.80, 8895.93, 8920.37, 8970.20, 9054.09]\n",
    "bplus_scale3 = np.divide(bplus_scale3, 1000.0)\n",
    "\n",
    "osm_scale3 = [5023.93, 4062.33, 3525.01, 3259.06, 3179.51, 3150.07]\n",
    "osm_scale3 = np.divide(osm_scale3, 1000.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bars(series1=bplus_scale3, series2=osm_scale3, x_vals=data_sizes, series1_lbl=\"B$^+$-tree\", \n",
    "          series2_lbl=\"OSM-tree\", exp_type=\"Operational\", plot_name=\"Scalability_k_percentage\",show_legend=True, plt_text=r\"$\\mathbf{(b)}$\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/topvbulk.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams.update({'font.size': 20})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_vals = [\"0\",\"1\",\"5\", \"10\", \"25\", \"50\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "num_ins = 500000000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "tops = [0, 4237191, 20799108, 41049666, 294574212, 339862977]\n",
    "bulks = [num_ins - i for i in tops]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[500000000, 495762809, 479200892, 458950334, 205425788, 160137023]"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bulks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "from matplotlib.colors import ListedColormap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "# convert both to millions \n",
    "tops = np.divide(tops, 1e+2)\n",
    "bulks = np.divide(bulks, 1e+2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "my_cmap = plt.get_cmap(\"magma\")\n",
    "# my_cmap = sns.color_palette(\"rocket\", as_cmap=True)\n",
    "my_cmap = ListedColormap(sns.color_palette(\"magma\").as_hex())\n",
    "\n",
    "width = 0.4\n",
    "ind = np.arange(len(x_vals))\n",
    "b1=plt.bar(ind, tops, width, color=my_cmap(0.1))\n",
    "b2=plt.bar(ind, bulks, width, bottom=tops, color=my_cmap(4))\n",
    "plt.xticks(ind, x_vals, fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.ylim(0,num_ins/1e+2)\n",
    "plt.xlabel(\"K (\\%)\", fontsize=24)\n",
    "plt.ylabel(\"$\\#$Entries\", fontsize=24)\n",
    "plt.tight_layout()\n",
    "plt.legend([\"top-insert\", \"bulk-load\"],bbox_to_anchor=(0.54, 1.065), loc='center', ncol=3, frameon=False, \n",
    "           fontsize=22,columnspacing=1.2,handletextpad=0.2)\n",
    "plt.savefig(\"./new_plots/topvbulk.pdf\",transparent=True)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/tpch_visual.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_RB.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "# mpl.rcParams[\"font.weight\"] = \"bold\"\n",
    "mpl.rcParams.update({'font.size': 18})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>shipdate</th>\n",
       "      <th>commitdate</th>\n",
       "      <th>receiptdate</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1992-01-02</td>\n",
       "      <td>1992-02-04</td>\n",
       "      <td>1992-01-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1992-01-02</td>\n",
       "      <td>1992-02-05</td>\n",
       "      <td>1992-01-15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1992-01-02</td>\n",
       "      <td>1992-02-11</td>\n",
       "      <td>1992-01-18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1992-01-02</td>\n",
       "      <td>1992-02-18</td>\n",
       "      <td>1992-01-11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1992-01-02</td>\n",
       "      <td>1992-02-25</td>\n",
       "      <td>1992-01-15</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     shipdate  commitdate receiptdate\n",
       "0  1992-01-02  1992-02-04  1992-01-09\n",
       "1  1992-01-02  1992-02-05  1992-01-15\n",
       "2  1992-01-02  1992-02-11  1992-01-18\n",
       "3  1992-01-02  1992-02-18  1992-01-11\n",
       "4  1992-01-02  1992-02-25  1992-01-15"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "odf = pd.read_csv(\"./tpch_data/lineitem-only-dates-sorted.csv\", names=[\"shipdate\", \"commitdate\", \"receiptdate\"])\n",
    "odf.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>commitdate</th>\n",
       "      <th>receiptdate</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>shipdate</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1992-01-02</th>\n",
       "      <td>17</td>\n",
       "      <td>17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-01-03</th>\n",
       "      <td>41</td>\n",
       "      <td>41</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-01-04</th>\n",
       "      <td>47</td>\n",
       "      <td>47</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-01-05</th>\n",
       "      <td>77</td>\n",
       "      <td>77</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-01-06</th>\n",
       "      <td>106</td>\n",
       "      <td>106</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-11-27</th>\n",
       "      <td>98</td>\n",
       "      <td>98</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-11-28</th>\n",
       "      <td>89</td>\n",
       "      <td>89</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-11-29</th>\n",
       "      <td>45</td>\n",
       "      <td>45</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-11-30</th>\n",
       "      <td>35</td>\n",
       "      <td>35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-12-01</th>\n",
       "      <td>18</td>\n",
       "      <td>18</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2526 rows × 2 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "            commitdate  receiptdate\n",
       "shipdate                           \n",
       "1992-01-02          17           17\n",
       "1992-01-03          41           41\n",
       "1992-01-04          47           47\n",
       "1992-01-05          77           77\n",
       "1992-01-06         106          106\n",
       "...                ...          ...\n",
       "1998-11-27          98           98\n",
       "1998-11-28          89           89\n",
       "1998-11-29          45           45\n",
       "1998-11-30          35           35\n",
       "1998-12-01          18           18\n",
       "\n",
       "[2526 rows x 2 columns]"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "odf.groupby(\"shipdate\").count()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>shipdate</th>\n",
       "      <th>receiptdate</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>commitdate</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1992-01-31</th>\n",
       "      <td>38</td>\n",
       "      <td>38</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-02-01</th>\n",
       "      <td>86</td>\n",
       "      <td>86</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-02-02</th>\n",
       "      <td>125</td>\n",
       "      <td>125</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-02-03</th>\n",
       "      <td>157</td>\n",
       "      <td>157</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-02-04</th>\n",
       "      <td>207</td>\n",
       "      <td>207</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-10-27</th>\n",
       "      <td>177</td>\n",
       "      <td>177</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-10-28</th>\n",
       "      <td>179</td>\n",
       "      <td>179</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-10-29</th>\n",
       "      <td>126</td>\n",
       "      <td>126</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-10-30</th>\n",
       "      <td>75</td>\n",
       "      <td>75</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-10-31</th>\n",
       "      <td>49</td>\n",
       "      <td>49</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2466 rows × 2 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "            shipdate  receiptdate\n",
       "commitdate                       \n",
       "1992-01-31        38           38\n",
       "1992-02-01        86           86\n",
       "1992-02-02       125          125\n",
       "1992-02-03       157          157\n",
       "1992-02-04       207          207\n",
       "...              ...          ...\n",
       "1998-10-27       177          177\n",
       "1998-10-28       179          179\n",
       "1998-10-29       126          126\n",
       "1998-10-30        75           75\n",
       "1998-10-31        49           49\n",
       "\n",
       "[2466 rows x 2 columns]"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "odf.groupby(\"commitdate\").count()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>shipdate</th>\n",
       "      <th>commitdate</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>receiptdate</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1992-01-04</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-01-05</th>\n",
       "      <td>7</td>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-01-06</th>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-01-07</th>\n",
       "      <td>10</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1992-01-08</th>\n",
       "      <td>18</td>\n",
       "      <td>18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-12-27</th>\n",
       "      <td>11</td>\n",
       "      <td>11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-12-28</th>\n",
       "      <td>7</td>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-12-29</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-12-30</th>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1998-12-31</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2554 rows × 2 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "             shipdate  commitdate\n",
       "receiptdate                      \n",
       "1992-01-04          1           1\n",
       "1992-01-05          7           7\n",
       "1992-01-06          5           5\n",
       "1992-01-07         10          10\n",
       "1992-01-08         18          18\n",
       "...               ...         ...\n",
       "1998-12-27         11          11\n",
       "1998-12-28          7           7\n",
       "1998-12-29          2           2\n",
       "1998-12-30          3           3\n",
       "1998-12-31          1           1\n",
       "\n",
       "[2554 rows x 2 columns]"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "odf.groupby(\"receiptdate\").count()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>shipdate</th>\n",
       "      <th>commitdate</th>\n",
       "      <th>receiptdate</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1992-01-02</td>\n",
       "      <td>1992-02-04</td>\n",
       "      <td>1992-01-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1992-01-02</td>\n",
       "      <td>1992-02-05</td>\n",
       "      <td>1992-01-15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1992-01-02</td>\n",
       "      <td>1992-02-11</td>\n",
       "      <td>1992-01-18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1992-01-02</td>\n",
       "      <td>1992-02-18</td>\n",
       "      <td>1992-01-11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1992-01-02</td>\n",
       "      <td>1992-02-25</td>\n",
       "      <td>1992-01-15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6001210</th>\n",
       "      <td>1998-12-01</td>\n",
       "      <td>1998-10-22</td>\n",
       "      <td>1998-12-30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6001211</th>\n",
       "      <td>1998-12-01</td>\n",
       "      <td>1998-10-27</td>\n",
       "      <td>1998-12-08</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6001212</th>\n",
       "      <td>1998-12-01</td>\n",
       "      <td>1998-10-29</td>\n",
       "      <td>1998-12-02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6001213</th>\n",
       "      <td>1998-12-01</td>\n",
       "      <td>1998-10-29</td>\n",
       "      <td>1998-12-21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6001214</th>\n",
       "      <td>1998-12-01</td>\n",
       "      <td>1998-10-30</td>\n",
       "      <td>1998-12-30</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>6001215 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "           shipdate  commitdate receiptdate\n",
       "0        1992-01-02  1992-02-04  1992-01-09\n",
       "1        1992-01-02  1992-02-05  1992-01-15\n",
       "2        1992-01-02  1992-02-11  1992-01-18\n",
       "3        1992-01-02  1992-02-18  1992-01-11\n",
       "4        1992-01-02  1992-02-25  1992-01-15\n",
       "...             ...         ...         ...\n",
       "6001210  1998-12-01  1998-10-22  1998-12-30\n",
       "6001211  1998-12-01  1998-10-27  1998-12-08\n",
       "6001212  1998-12-01  1998-10-29  1998-12-02\n",
       "6001213  1998-12-01  1998-10-29  1998-12-21\n",
       "6001214  1998-12-01  1998-10-30  1998-12-30\n",
       "\n",
       "[6001215 rows x 3 columns]"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "odf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2012-12-12\n"
     ]
    }
   ],
   "source": [
    "from datetime import datetime\n",
    "\n",
    "date_string = \"2012-12-12\"\n",
    "print (datetime.fromisoformat(date_string).date())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = odf.head(10000)\n",
    "shipdate=df[\"shipdate\"]\n",
    "shipdate=[datetime.fromisoformat(s).date() for s in shipdate]\n",
    "receiptdate=df[\"receiptdate\"]\n",
    "receiptdate=[datetime.fromisoformat(r).date() for r in receiptdate]\n",
    "commitdate=df[\"commitdate\"]\n",
    "commitdate=[datetime.fromisoformat(c).date() for c in commitdate]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import seaborn as sns\n",
    "from matplotlib.colors import ListedColormap\n",
    "import matplotlib.dates as mdates"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 381.6x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig = plt.figure()\n",
    "# ax = SubplotZero(fig, 111)\n",
    "# fig.add_subplot(ax)\n",
    "\n",
    "# for direction in [\"xzero\", \"yzero\"]:\n",
    "#     # adds arrows at the ends of each axis\n",
    "#     ax.axis[direction].set_axisline_style(\"-|>\")\n",
    "\n",
    "#     # adds X and Y-axis from the origin\n",
    "#     ax.axis[direction].set_visible(True)\n",
    "\n",
    "plt.figure(figsize=(5.3, 4))    \n",
    "plt.locator_params(nbins=5)\n",
    "# plt.plot( commitdate,label=\"commit\", alpha=0.3)\n",
    "commits = np.arange(len(commitdate))\n",
    "\n",
    "my_cmap = plt.get_cmap(\"magma\")\n",
    "# my_cmap = sns.color_palette(\"rocket\", as_cmap=True)\n",
    "my_cmap = ListedColormap(sns.color_palette(\"winter\").as_hex())\n",
    "\n",
    "locator = mdates.AutoDateLocator(minticks=3, maxticks=5)\n",
    "formatter = mdates.ConciseDateFormatter(locator)\n",
    "\n",
    "plt.gca().yaxis.set_major_locator(locator)\n",
    "plt.gca().yaxis.set_major_formatter(formatter)\n",
    "\n",
    "# plt.scatter(commits, commitdate, label=\"commit\", color=my_cmap(1.9), alpha=0.5)\n",
    "plt.scatter(commits, commitdate, label=r\"\\texttt{shipdate}\", color=\"gray\", s=1)\n",
    "plt.scatter(commits, receiptdate,label=r\"\\texttt{receiptdate}\", s=1)\n",
    "plt.plot(commits, shipdate,label=r\"\\texttt{shipdate}\", color=\"k\")\n",
    "# ax = plt.gca()\n",
    "# ticks=ax.get_yticks()\n",
    "# print(len(ticks))\n",
    "# num_y_ticks = (int)(len(ticks)/10)\n",
    "# print(num_y_ticks)\n",
    "# current x labels\n",
    "mpl.rcParams.update({'font.weight': \"bold\"})\n",
    "ticks = plt.gca().get_yticks()\n",
    "# print(ticks)\n",
    "distance_between_ticks = 1\n",
    "reduced_yticks = ticks[np.arange(0, len(ticks), distance_between_ticks)]\n",
    "# print(reduced_yticks)\n",
    "plt.yticks(rotation=30, fontsize=18)\n",
    "plt.xticks(fontsize=18)\n",
    "plt.xlabel(\"Tuple ID\", fontsize=18)\n",
    "# plt.ylabel(fontsize=18)\n",
    "# text_height=0.5\n",
    "N=len(commits)\n",
    "# plt.text(N-1+0.25, text_height, \"(a)\", ha='center', va='bottom', fontsize=18.0, fontweight='bold')\n",
    "\n",
    "plt.setp(plt.gca().spines.values(), linewidth=1.5)\n",
    "# handletextpad=0.1\n",
    "plt.legend(bbox_to_anchor=(-0.08, 1.15), loc='center left', ncol=3, frameon=False, markerscale=6, \n",
    "           labelspacing=0.01,handletextpad=0.1, handlelength=0.6, fontsize=18, columnspacing=0.3)\n",
    "plt.gca().spines['top'].set_visible(False)\n",
    "plt.gca().spines['right'].set_visible(False)\n",
    "plt.tight_layout()\n",
    "\n",
    "# ax.set_yticks(ax.get_yticks()[::num_y_ticks])\n",
    "plt.savefig(\"./new_plots/tpch.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "ax = SubplotZero(fig, 111)\n",
    "fig.add_subplot(ax)\n",
    "\n",
    "for direction in [\"xzero\", \"yzero\"]:\n",
    "    # adds arrows at the ends of each axis\n",
    "    ax.axis[direction].set_axisline_style(\"-|>\")\n",
    "\n",
    "    # adds X and Y-axis from the origin\n",
    "    ax.axis[direction].set_visible(True)\n",
    "\n",
    "    \n",
    "ax.locator_params(nbins=5)\n",
    "# plt.plot( commitdate,label=\"commit\", alpha=0.3)\n",
    "commits = np.arange(len(commitdate))\n",
    "\n",
    "my_cmap = plt.get_cmap(\"magma\")\n",
    "# my_cmap = sns.color_palette(\"rocket\", as_cmap=True)\n",
    "my_cmap = ListedColormap(sns.color_palette(\"winter\").as_hex())\n",
    "\n",
    "\n",
    "# plt.scatter(commits, commitdate, label=\"commit\", color=my_cmap(1.9), alpha=0.5)\n",
    "ax.scatter(commits, commitdate, label=\"commit\", color=my_cmap(1.9), s=0.05)\n",
    "ax.scatter(commits, receiptdate,label=\"receipt\", color=my_cmap(0.5) , s=0.05)\n",
    "ax.plot(commits, shipdate,label=\"shipdate\", color=\"k\")\n",
    "# ax = plt.gca()\n",
    "# ticks=ax.get_yticks()\n",
    "# print(len(ticks))\n",
    "# num_y_ticks = (int)(len(ticks)/10)\n",
    "# print(num_y_ticks)\n",
    "# current x labels\n",
    "ticks = ax.get_yticks()\n",
    "# print(ticks)\n",
    "distance_between_ticks = 2\n",
    "reduced_yticks = ticks[np.arange(0, len(ticks), distance_between_ticks)]\n",
    "# print(reduced_yticks)\n",
    "ax.set_yticks(reduced_yticks)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.legend(bbox_to_anchor=(0.5, 1.08), loc='center', ncol=3, frameon=False, markerscale=40)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "\n",
    "# ax.set_yticks(ax.get_yticks()[::num_y_ticks])\n",
    "plt.savefig(\"./new_plots/tpch.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Find L"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 190,
   "metadata": {},
   "outputs": [],
   "source": [
    "# calculate out of order elements\n",
    "receipt = odf[\"receiptdate\"]\n",
    "receipt=[datetime.fromisoformat(r).date() for r in receipt]\n",
    "sorted_receipt = sorted(receipt)\n",
    "\n",
    "commit = odf[\"commitdate\"]\n",
    "commit=[datetime.fromisoformat(c).date() for c in commit]\n",
    "sorted_commit = sorted(commit)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "metadata": {},
   "outputs": [],
   "source": [
    "ship = odf[\"shipdate\"]\n",
    "ship=[datetime.fromisoformat(s).date() for s in ship]\n",
    "sorted_ship = sorted(ship)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 188,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[datetime.date(1992, 1, 4),\n",
       " datetime.date(1992, 1, 5),\n",
       " datetime.date(1992, 1, 5),\n",
       " datetime.date(1992, 1, 5),\n",
       " datetime.date(1992, 1, 5),\n",
       " datetime.date(1992, 1, 5),\n",
       " datetime.date(1992, 1, 5),\n",
       " datetime.date(1992, 1, 5),\n",
       " datetime.date(1992, 1, 6),\n",
       " datetime.date(1992, 1, 6)]"
      ]
     },
     "execution_count": 188,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sorted_receipt[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 191,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tqdm import tqdm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 6001215/6001215 [00:04<00:00, 1385600.36it/s]\n"
     ]
    }
   ],
   "source": [
    "diffs_receipt=[]\n",
    "for i in tqdm(range(len(receipt))):\n",
    "    if (receipt[i]-sorted_receipt[i]).days != 0:\n",
    "#         take note of both the unordered element and its index\n",
    "        diffs_receipt.append((receipt[i],i))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 193,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 6001215/6001215 [00:03<00:00, 1551442.34it/s]\n"
     ]
    }
   ],
   "source": [
    "diffs_commit=[]\n",
    "for i in tqdm(range(len(commit))):\n",
    "    if (commit[i]-sorted_commit[i]).days != 0:\n",
    "#         take note of both the unordered element and its index\n",
    "        diffs_commit.append((commit[i],i))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 194,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 6001215/6001215 [00:02<00:00, 2327719.68it/s]\n"
     ]
    }
   ],
   "source": [
    "diffs_ship=[]\n",
    "for i in tqdm(range(len(ship))):\n",
    "    if (ship[i]-sorted_ship[i]).days != 0:\n",
    "#         take note of both the unordered element and its index\n",
    "        diffs_ship.append((ship[i],i))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 195,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "K for ReceiptDate =  5801236\n",
      "K for CommitDate =  5951003\n",
      "K for ShipDate =  0\n"
     ]
    }
   ],
   "source": [
    "print(\"K for ReceiptDate = \",len(diffs_receipt))\n",
    "print(\"K for CommitDate = \", len(diffs_commit))\n",
    "print(\"K for ShipDate = \", len(diffs_ship))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 196,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_l(array, sorted_array, diffs):\n",
    "    max_displacement = 0\n",
    "    for i in tqdm(range(len(diffs))):\n",
    "#         locate the position of each diff[0] in sorted_array\n",
    "        loc = sorted_array.index(diffs[i][0])\n",
    "        displacement = abs(diffs[i][1] - loc)\n",
    "        if displacement > max_displacement:\n",
    "            max_displacement = displacement\n",
    "    \n",
    "    return max_displacement"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 197,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "  1%|          | 32935/5801236 [00:06<19:45, 4866.65it/s] \n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-197-6bbf12a13ca4>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0ml_receipt\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfind_l\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mreceipt\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msorted_receipt\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdiffs_receipt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;31m# print(l_receipt)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-196-f5b92a15c39f>\u001b[0m in \u001b[0;36mfind_l\u001b[0;34m(array, sorted_array, diffs)\u001b[0m\n\u001b[1;32m      3\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mtqdm\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdiffs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;31m#         locate the position of each diff[0] in sorted_array\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m         \u001b[0mloc\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msorted_array\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mindex\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdiffs\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      6\u001b[0m         \u001b[0mdisplacement\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mabs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdiffs\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mloc\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mdisplacement\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0mmax_displacement\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "l_receipt = find_l(receipt, sorted_receipt, diffs_receipt)\n",
    "# print(l_receipt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_scripts/vary_buffer.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager as font_manager\n",
    "from os.path import expanduser\n",
    "import matplotlib as mpl\n",
    "fontpath = expanduser(\"/Users/aneeshr/Library/Fonts/LinLibertine_aS.ttf\")\n",
    "prop = font_manager.FontProperties(fname=fontpath)\n",
    "mpl.rcParams['font.family'] = prop.get_name()\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [],
   "source": [
    "ins_data = [5.6742, 5.8063, 6.2522, 7.0137]\n",
    "query_data = [0.8529, 0.8347, 0.8179, 0.7786]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_vals = [\"0.5\", \"1\", \"2\", \"5\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_lines(series,series_lbl, mark = \"o\", col=\"k\", anchor=0.5):\n",
    "    N = len(series)\n",
    "    ind = np.arange(N) \n",
    "\n",
    "    plt.plot(series, label=series_lbl, marker=mark, color=col)\n",
    "   \n",
    "    plt.xticks(ind, x_vals)\n",
    "    plt.xlabel(\"Length of OSM Buffer ($\\%$ of No. of Entries Inserted)\", fontsize=18)\n",
    "    plt.ylabel(\"Speedup\",fontsize=18)\n",
    "    plt.legend(bbox_to_anchor=(anchor, 1), loc='upper left')\n",
    "    plt.tight_layout()\n",
    "    plt.show()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "#     plt.savefig(\"./plots/\"+plot_name)\n",
    "#     plt.savefig(\"./new_plots/\"+series_lbl+\"_vary_buffer.pdf\")\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_multi_lines(series1,series1_lbl, series2, series2_lbl, anchor=0.1):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "\n",
    "    fig, ax1 = plt.subplots()\n",
    "    ax2 = ax1.twinx()\n",
    "    ax1.plot(series1, label=series1_lbl + \" (left y-axis)\", marker=\"x\", color=\"b\", markersize=10)\n",
    "    ax1.set_ylabel(\"Speedup\",fontsize=13)\n",
    "    ax2.plot(series2, label=series2_lbl + \" (right y-axis)\", marker=\"s\", color=\"k\", markersize=10)\n",
    "    \n",
    "    ax1.set_ylim(0, max(series1) + 2)\n",
    "    ax2.set_ylim(0, max(series2) + 2)\n",
    "    ax2.set_yticks(np.arange(5, dtype=int))\n",
    "    \n",
    "    ax2.set_ylabel(\"Speedup\", rotation=-90, va=\"bottom\",fontsize=13)\n",
    "   \n",
    "    plt.xticks(ind, x_vals,fontsize=13)\n",
    "    ax1.tick_params(axis='both', which='major', labelsize=13)\n",
    "    ax2.tick_params(axis='both', which='major', labelsize=13)\n",
    "    ax2.set_ylim(0,4.5)\n",
    "    ax1.set_xlabel(\"Size of OSM Buffer ($\\%$ Data Size)\",fontsize=13)\n",
    "#     plt.ylabel(\"Speedup\")\n",
    "    fig.legend(bbox_to_anchor=(anchor, 0.97), loc='upper left',fontsize=13)\n",
    "    plt.tight_layout()\n",
    "#     plt.show()\n",
    "#     plot_name = exp_type+\"-\"+series1_lbl+\"-\"+series2_lbl+\"_\"+l_percentage+\".png\"\n",
    "#     plt.savefig(\"./plots/\"+plot_name)\n",
    "    plt.savefig(\"./new_plots/\"+\"osm_vary_buffer.pdf\")\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_bars(series1,series1_lbl, series2, series2_lbl, anchor=0.1):\n",
    "    N = len(series1)\n",
    "    ind = np.arange(N) \n",
    "    \n",
    "    width = 0.35\n",
    "    lbl_format = \"{:.1f}\"\n",
    "    default = np.ones(N)\n",
    "#     plt.bar(ind - width/2, series1, width, label=series1_lbl,color='white', edgecolor='black', hatch=\"\\\\\", align=\"center\")\n",
    "#     plt.bar(ind + width/2, series2, width,\n",
    "#         label=series2_lbl,color='white', edgecolor='blue', hatch=\"////\", align=\"center\")\n",
    "\n",
    "#     plt.bar(ind - width/2, series1, width, label=series1_lbl,color='white', edgecolor='black', hatch=\"\\\\\", align=\"center\")\n",
    "#     plt.bar(ind + width/2, series2, width,\n",
    "#         label=series2_lbl,color='white', edgecolor='blue', hatch=\"////\", align=\"center\")\n",
    "    plt.bar(ind - width/2, series1, width, label=series1_lbl,color='#03A89E', align=\"center\")\n",
    "    plt.bar(ind + width/2, series2, width,\n",
    "        label=series2_lbl,color='#EE6363', align=\"center\")\n",
    "    plt.plot(default, label=\"B$^+$-tree\", color=\"k\")\n",
    "    \n",
    "#     text above bar 1 \n",
    "#     for i in range(len(series1)):\n",
    "#         plt.text(ind[i]-3*width/4, series1[i]+0.5, lbl_format.format(series1[i]), fontsize=20)\n",
    "#     for i in range(len(series2)):\n",
    "#         plt.text(ind[i]+width/4, series2[i]+0.5, lbl_format.format(series2[i]), fontsize=20)\n",
    "    plt.xticks(ind, x_vals, fontsize=22)\n",
    "    plt.ylim(0,max(series1)+2)\n",
    "    plt.yticks(fontsize=22)\n",
    "    plt.xlabel(\"Buffer Size (\\%Entries)\", fontsize=22)\n",
    "    plt.ylabel(\"Speedup\", fontsize=22.5)\n",
    "    plt.legend(bbox_to_anchor=(0, 1.025),ncol=3, loc='upper left', fontsize=20, frameon=False, handletextpad=.2, columnspacing=0.5, labelspacing=0.2, markerscale=2, handlelength=1)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(\"./new_plots/\"+\"osm_vary_buffer.pdf\",transparent=True)\n",
    "    plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bars(ins_data, \"Inserts\", query_data, \"Lookups\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_lines(ins_data, \"Inserts\", \"x\", \"b\", 0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_lines(query_data, \"Lookups\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> sources/normal_vs_bulkload.py <==
import matplotlib.pyplot as plt 
import numpy as np 

## Insertion and bulk load time for dataset of 1 Billion elements 0% Noise 5%L in B+ tree
x = ["Reg.- $B+$", "Bulk Load - $B+$", "Reg. - $B^\epsilon$", "Bulk Load - $B^\epsilon$"]
exec_time = [1709, 11, 500, 10]
patterns = ["/", "*", "|", "#"]

x_pos = [0, 3, 6, 9]

for i in range(len(patterns)): 
    plt.bar(x_pos[i], exec_time[i], hatch=patterns[i], color="white", edgecolor="black")

plt.xticks(x_pos, x)
plt.xlabel("Insertion type")
plt.ylabel("Execution time (seconds)")

# plt.show()
plt.savefig("../images/normalinsert-vs-bulkload.pdf")
